MOJAVE. XX. Persistent Linear Polarization Structure in Parsec-scale AGN Jets

We analysed the parsec-scale linear polarization properties of 436 active galactic nuclei (AGN) based on 15 GHz polarimetric Very Long Baseline Array (VLBA) observations. We present polarization and total intensity images averaged over at least five epochs since 1996 January 19 through 2019 August 4. Stacking improves the image sensitivity down to $\sim$30 $\mu$Jy/beam and effectively fills out the jet cross-section both in total intensity and linear polarization. It delineates the long-term persistent magnetic field configuration and its regularity by restoring spatial distributions of the electric vector position angle (EVPA) and fractional polarization, respectively. On average, about ten years of stacking period is needed to reveal the stable and most-complete polarization distribution of a source. We find that the degree of polarization significantly increases down and across the jet towards its edges, typically manifesting U or W-shaped transverse profiles, suggesting a presence of a large-scale helical magnetic field associated with the outflow. In some AGN jets, mainly BL Lacs, we detect quasi-constant fractional polarization profiles across the jet, accompanied by EVPAs that closely follow the outflow. BL Lacs show higher fractional polarization values in their cores and jets than those in quasars up to hectoparsec de-projected scales, while on larger scales, they become comparable. High-synchrotron-peaked BL Lac jets are found to be less polarized than intermediate and low-synchrotron-peaked BL Lacs. The spatial distribution of the EVPAs in BL Lacs tend to align with the local jet direction, while quasars show an excess of orthogonal polarization orientation.

==> anc/Electronic_Tables/table1.txt <==
# Authors: Pushkarev A.B., Aller H.D., Aller M.F., Homan D.C., 
# Kovalev Y.Y., Lister M.L., Savolainen T., Pashchenko I.N., 
# Zobnina D.I.
# Table 1: Source Properties.
#=======================================================================
# Byte-by-byte Description of file: table1.dat
#-----------------------------------------------------------------------
# Bytes  Format Units Label      Explanations
#-----------------------------------------------------------------------
#  1-  8 A8     ---   B1950      Source name (B1950)
# 11- 20 A10    ---   J2000      Source name (J2000)
# 23- 42 A19    ---   Alias      Other name 
# 45- 52 F8.6   ---   z          Redshift 
# 55- 55 A1     ---   Opt.       Optical class
# 58- 58 A1     ---   1.5 Jy     MOJAVE 1.5~Jy sample membership flag
# 61- 61 A1     ---   LAT        Fermi LAT detected
# 64- 66 A3     ---   Spectrum   SED class
# 69- 94 A26    ---   Reference  Reference for redshift / optical class
# 97-115 A19    ---   Reference  Reference for SED classification
#-----------------------------------------------------------------------
# Note on redshift / optical class reference: 
#   Foschini2022 - VizieR Online Data Catalog: 
#                  Gamma-ray emitting jetted AGN (Foschini+, 2022)
#                  https://ui.adsabs.harvard.edu/abs/2022yCatp072000801F
#-----------------------------------------------------------------------
0003-066  J0006-0623              NRAO 005    0.3467  B  Y  Y  LSP         2005PASA...22..277J  2020ApJ...892..105A
0003+380  J0005+3820            S4 0003+38     0.229  Q  N  Y  LSP          1994AAS..103..349S  2015ApJ...810...14A
0006+061  J0009+0628          TXS 0006+061            B  N  Y  LSP          2012AA...538A..26R  2015ApJ...810...14A
0007+106  J0010+1058              III Zw 2    0.0893  G  Y  Y  LSP         1970ApJ...160..405S  2011arXiv1103.0749S
0010+405  J0013+4051             4C +40.01     0.256  Q  N  Y  LSP         1992ApJS...81....1T  2020ApJ...892..105A
0011+189  J0013+1910         RGB J0013+191     0.477  B  N  Y  LSP         2013ApJ...764..135S  2020ApJ...892..105A
0012+610  J0014+6117             4C +60.01            U  N  Y  LSP                              2015ApJ...810...14A
0014+813  J0017+8135           S5 0014+813     3.382  Q  N  N  LSP         1987AZh....64..262V  2011arXiv1103.0749S
0015-054  J0017-0512        PMN J0017-0512     0.226  Q  N  Y  LSP         2012ApJ...748...49S  2015ApJ...810...14A
0016+731  J0019+7327            S5 0016+73     1.781  Q  Y  Y  LSP         1986AJ.....91..494L  2020ApJ...892..105A
0019+058  J0022+0608          PKS 0019+058            B  N  Y  LSP         2017ApJS..233....3T  2015ApJ...810...14A
0027+056  J0029+0554          PKS 0027+056     1.317  Q  N  N  LSP         1999AJ....117...40S  2011arXiv1103.0749S
0041+341  J0043+3426        GB6 J0043+3426     0.966  Q  N  Y  ISP         2012ApJ...748...49S  2015ApJ...810...14A
0044+566  J0047+5657        GB6 J0047+5657     0.747  B  N  Y  LSP         2005ApJ...626...95S  2011arXiv1103.0749S
0048-071  J0051-0650               OB -082     1.975  Q  N  Y  LSP         1983MNRAS.205..793W  2015ApJ...810...14A
0048-097  J0050-0929           PKS 0048-09     0.635  B  Y  Y  ISP          2012AA...543A.116L  2020ApJ...892..105A
0055+300  J0057+3021               NGC 315    0.0165  G  N  Y  LSP         1999ApJS..121..287H  2011ApJ...740...98M
0059+581  J0102+5824          TXS 0059+581     0.644  Q  Y  Y  LSP         2005ApJ...626...95S  2011arXiv1103.0749S
0106+013  J0108+0135             4C +01.02   2.10996  Q  Y  Y  LSP              dr6.lamost.org  2020ApJ...892..105A
0106+612  J0109+6133          TXS 0106+612     0.783  Q  N  Y  LSP         2010ApJ...718L.166V  2015ApJ...810...14A
0106+678  J0110+6805             4C +67.04      0.29  B  N  Y  ISP         2010ApJ...712...14M  2015ApJ...810...14A
0109+224  J0112+2244            S2 0109+22     0.265  B  Y  Y  LSP         2012ApJ...748...49S  2011arXiv1103.0749S
0109+351  J0112+3522            B2 0109+35      0.45  Q  Y  N  LSP         1996MNRAS.282.1274H  2011arXiv1103.0749S
0110+318  J0112+3208             4C +31.03     0.603  Q  N  Y  LSP         1976ApJS...31..143W  2020ApJ...892..105A
0111+021  J0113+0222             UGC 00773     0.047  B  N  Y  LSP         1976ApJS...31..143W  2011arXiv1103.0749S
0113-118  J0116-1136          PKS 0113-118     0.671  Q  Y  Y  LSP         2012ApJ...748...49S  2015ApJ...810...14A
0116-219  J0118-2141               OC -228     1.165  Q  N  Y  LSP         1983MNRAS.205..793W  2015ApJ...810...14A
0118-272  J0120-2701             OC -230.4            B  N  Y  ISP         2013ApJ...764..135S  2015ApJ...810...14A
0119+115  J0121+1149           PKS 0119+11  0.571281  Q  Y  N  LSP         2020ApJS..249....3A  2011arXiv1103.0749S
0122-003  J0125-0005                UM 321     1.076  Q  Y  N  LSP         2010AJ....139.2360S  2011arXiv1103.0749S
0128+554  J0131+5545          TXS 0128+554  0.036489  G  N  Y              2012ApJS..199...26H 
0130-171  J0132-1654               OC -150      1.02  Q  Y  Y  LSP         1983MNRAS.205..793W  2020ApJ...892..105A
0133+476  J0136+4751                 DA 55     0.859  Q  Y  Y  LSP         1986AJ.....91..494L  2011arXiv1103.0749S
0134+579  J0137+5814          TXS 0134+579    0.2745  B  N  Y  HSP         2020MNRAS.497...94P  2015ApJ...810...14A
0136+176  J0139+1753          PKS 0136+176    2.7199  Q  N  N  LSP         2020ApJS..249....3A  2011arXiv1103.0749S
0138-097  J0141-0928           PKS 0139-09     0.733  B  N  Y  LSP         2001AJ....122..565R  2015ApJ...810...14A
0141+268  J0144+2705          TXS 0141+268            B  N  Y  LSP         2009ApJ...704..477S  2015ApJ...810...14A
0142-278  J0145-2733               OC -270     1.148  Q  N  Y  LSP         1999ApJS..122...29B  2015ApJ...810...14A
0149+218  J0152+2207           PKS 0149+21      1.32  Q  Y  Y  LSP         2008ApJS..175...97H  2015ApJ...810...14A
0149+710  J0153+7115          TXS 0149+710     0.022  B  N  Y  HSP         1996MNRAS.281..425M  2015ApJ...810...14A
0151+081  J0154+0823        GB6 J0154+0823     0.681  B  N  Y  HSP         2013ApJ...764..135S  2015ApJ...810...14A
0159+723  J0203+7232           S5 0159+723            B  N  Y  ISP         2013ApJ...764..135S  2015ApJ...810...14A
0200+304  J0203+3042         IVS B0200+30A     0.761  B  N  Y  LSP         2013ApJ...764..135S  2015ApJ...810...14A
0202+149  J0204+1514             4C +15.05     0.405  Q  Y  Y  LSP         1998AJ....115.1253P  2020ApJ...892..105A
0202-172  J0204-1701           PKS 0202-17     1.739  Q  Y  Y  LSP         2009MNRAS.399..683J  2020ApJ...892..105A
0202+319  J0205+3212            B2 0202+31     1.466  Q  Y  Y  LSP         1970ApJ...160L..33B  2020ApJ...892..105A
0203-120  J0206-1150        PMN J0206-1150     1.663  Q  N  Y  LSP         2008ApJS..175...97H  2015ApJ...810...14A
0208+106  J0211+1051         IVS B0208+106       0.2  B  Y  Y  ISP         2010ApJ...712...14M  2015ApJ...810...14A
0210+515  J0214+5144          TXS 0210+515     0.049  B  N  Y  HSP         1999ApJ...525..127L  2015ApJ...810...14A
0212+735  J0217+7349            S5 0212+73    2.3462  Q  Y  Y  LSP         2022arXiv220712432K  2020ApJ...892..105A
0214+083  J0217+0837        PMN J0217+0837     0.085  B  N  Y  LSP         2013ApJ...764..135S  2015ApJ...810...14A
0215+015  J0217+0144                OD 026     1.715  Q  Y  Y  LSP          1988AA...192....1B  2011arXiv1103.0749S
0219+428  J0222+4302                3C 66A      0.34  B  N  Y  HSP         2018MNRAS.474.3162T  2015ApJ...810...14A
0224+671  J0228+6721             4C +67.05     0.523  Q  Y  Y  LSP         2005ApJ...626...95S  2011arXiv1103.0749S
0229+131  J0231+1322             4C +13.14     2.059  Q  Y  Y  LSP         1994ApJ...436..678O  2020ApJ...892..105A
0234+285  J0237+2848             4C +28.07     1.206  Q  Y  Y  LSP         2012ApJ...748...49S  2020ApJ...892..105A
0235+164  J0238+1636          PKS 0235+164      0.94  Q  Y  Y  LSP         1987ApJ...318..577C  2020ApJ...892..105A
0238-084  J0241-0815              NGC 1052  0.005037  G  Y  N  LSP         2005MNRAS.356.1440D   2017AA...598A..17C
0238+711  J0243+7120           S5 0238+711            B  N  Y  ISP         2013ApJ...764..135S  2015ApJ...810...14A
0239+843  J0249+8435       WN B0239.6+8423            U  N  Y  LSP                              2015ApJ...810...14A
0241+622  J0244+6228          TXS 0241+622     0.045  Q  Y  N  LSP         2003ApJS..145..199M  2011arXiv1103.0749S
0250-225  J0252-2219               OD -283     1.419  Q  N  Y  LSP         2012ApJ...748...49S  2015ApJ...810...14A
0250+320  J0253+3217         IVS B0250+320     0.859  Q  N  Y  LSP         2015AJ....149..160R  2015ApJ...810...14A
0256+075  J0259+0747               OD 94.7     0.893  Q  N  Y  LSP          1989AAS...80..103S  2015ApJ...810...14A
0300+470  J0303+4716             4C +47.08            B  Y  Y  LSP         2013ApJ...764..135S  2011arXiv1103.0749S
0301-243  J0303-2407          PKS 0301-243    0.2657  B  N  Y  HSP          2014AA...565A..12P  2015ApJ...810...14A
0303+490  J0307+4915        GB6 J0307+4915            B  N  Y  LSP         2016AJ....151...95A  2011arXiv1103.0749S
0305+039  J0308+0406                 3C 78     0.029  G  N  Y  ISP          1998AA...333...48P  2017ApJS..232...18A
0306+102  J0309+1029          TXS 0306+102     0.862  Q  Y  Y  LSP         2005AJ....129..559S  2015ApJ...810...14A
0309+411  J0313+4120          B3 0309+411B     0.136  G  N  Y  LSP         1996MNRAS.281..425M  2020ApJ...892..105A
0313+411  J0316+4119                IC 310     0.019  B  N  Y  HSP         2013ApJ...764..135S  2011ApJ...743..171A
0316+413  J0319+4130                 3C 84    0.0176  G  Y  Y  LSP         1992ApJS...83...29S  2011arXiv1103.0749S
0321+340  J0324+3410           1H 0323+342     0.061  N  N  Y  LSP         1996MNRAS.281..425M  2009ApJ...707L.142A
0329+654  J0333+6536          TXS 0329+654            B  N  Y  HSP         2013ApJ...764..135S  2015ApJ...810...14A
0333+321  J0336+3218              NRAO 140     1.259  Q  Y  Y  LSP         1991ApJ...382..433S  2020ApJ...892..105A
0336-019  J0339-0146                CTA 26     0.852  Q  Y  Y  LSP         1978ApJS...36..317W  2020ApJ...892..105A
0346+800  J0354+8009            S5 0346+80            B  N  Y  LSP         2011ApJ...743..171A  2015ApJ...810...14A
0347-211  J0349-2102               OE -280     2.944  Q  N  Y  LSP          2001AA...379..393E  2015ApJ...810...14A
0355+508  J0359+5057              NRAO 150      1.52  Q  Y  Y  LSP          2007AA...476L..17A  2011arXiv1103.0749S
0400+258  J0403+2600               CTD 026     2.109  Q  Y  Y  LSP         1977ApJ...217..358S  2020ApJ...892..105A
0403-132  J0405-1308        PMN J0405-1308     0.571  Q  Y  Y  LSP         1996ApJS..104...37M  2020ApJ...892..105A
0414-189  J0416-1851          PKS 0414-189     1.536  Q  N  Y  LSP         1978MNRAS.185..149H  2015ApJ...810...14A
0415+379  J0418+3801                3C 111    0.0491  G  Y  Y  LSP         2004ApJS..150..181E  2011arXiv1103.0749S
0420-014  J0423-0120           PKS 0420-01    0.9161  Q  Y  Y  LSP         2009MNRAS.399..683J  2020ApJ...892..105A
0420+417  J0423+4150             4C +41.11    0.3977  B  Y  Y  LSP         2020MNRAS.497...94P  2015ApJ...810...14A
0422+004  J0424+0036           PKS 0422+00     0.268  B  Y  Y  ISP         2013ApJ...764..135S  2011arXiv1103.0749S
0429+415  J0432+4138                3C 119     1.022  Q  N  N  ISP         1994ApJS...90....1E  2011arXiv1103.0749S
0430+052  J0433+0521                3C 120     0.033  G  Y  Y  LSP         1988PASP..100.1423M  2020ApJ...892..105A
0430+289  J0433+2905     CGRABS J0433+2905            B  N  Y  LSP         2013ApJ...764..135S  2015ApJ...810...14A
0440-003  J0442-0017              NRAO 190     0.845  Q  Y  Y  LSP         2012ApJ...748...49S  2011arXiv1103.0749S
0446+112  J0449+1121           PKS 0446+11     2.153  Q  Y  Y  LSP         2012ApJ...748...49S  2020ApJ...892..105A
0451-282  J0453-2807               OF -285     2.559  Q  Y  Y  LSP         1983MNRAS.205..793W  2020ApJ...892..105A
0454-234  J0457-2324          PKS 0454-234     1.003  Q  Y  Y  LSP          1989AAS...80..103S  2020ApJ...892..105A
0454+844  J0508+8432            S5 0454+84     0.112  B  N  Y  LSP         2012RMxAA..48....9T   2006AA...445..441N
0458-020  J0501-0159            S3 0458-02     2.286  Q  Y  Y  LSP         1974ApJ...190..509S  2011arXiv1103.0749S
0502+049  J0505+0459          PKS 0502+049     0.954  Q  N  Y  LSP         1997MNRAS.284...85D  2015ApJ...810...14A
0506+056  J0509+0541          TXS 0506+056    0.3365  B  Y  Y  ISP         2018ApJ...854L..32P  2015ApJ...810...14A
0507+179  J0510+1800           PKS 0507+17     0.416  Q  Y  Y  LSP         1998AJ....115.1253P  2015ApJ...810...14A
0509+406  J0512+4041           B3 0509+406            U  Y  Y  LSP                              2015ApJ...810...14A
0518+211  J0521+2112         RGB J0521+212            B  N  Y  ISP         2017ApJ...837..144P  2015ApJ...810...14A
0519+011  J0522+0113           PKS 0519+01     2.941  Q  N  Y  LSP         2011ApJ...743..171A  2011arXiv1103.0749S
0528+134  J0530+1331          PKS 0528+134      2.07  Q  Y  Y  LSP         1993ApJ...409..134H  2011arXiv1103.0749S
0529+075  J0532+0732                OG 050     1.254  Q  Y  Y  LSP         2005ApJ...626...95S  2020ApJ...892..105A
0529+483  J0533+4822          TXS 0529+483      1.16  Q  Y  Y  LSP         2012ApJ...748...49S  2011arXiv1103.0749S
0536+145  J0539+1433          TXS 0536+145      2.69  Q  N  Y  LSP         2005ApJ...626...95S  2015ApJ...810...14A
0539-057  J0541-0541          PKS 0539-057     0.838  Q  Y  Y  LSP         2012ApJ...748...49S  2011arXiv1103.0749S
0552+398  J0555+3948                DA 193     2.363  Q  Y  Y  LSP         1999ApJ...514...40M   2008AA...488..867N
0603+476  J0607+4739          TXS 0603+476            B  N  Y  ISP         2013ApJ...764..135S  2015ApJ...810...14A
0605-085  J0607-0834               OH -010      0.87  Q  Y  Y  LSP         2012ApJ...748...49S  2020ApJ...892..105A
0605-153  J0608-1520        PMN J0608-1520     1.094  Q  N  Y  LSP         2012ApJ...748...49S  2020ApJ...892..105A
0607-157  J0609-1542           PKS 0607-15    0.3226  Q  Y  N  LSP         2009MNRAS.399..683J  2011arXiv1103.0749S
0609+413  J0612+4122           B3 0609+413            B  N  Y  ISP         2013ApJ...764..135S  2015ApJ...810...14A
0613+570  J0617+5701         IVS B0613+570            B  N  Y  LSP         2013ApJ...764..135S  2015ApJ...810...14A
0615-172  J0617-1715         IVS B0615-172     0.098  B  N  Y  ISP         2013ApJ...764..135S  2015ApJ...810...14A
0619+334  J0622+3326            B2 0619+33     1.062  Q  N  Y  LSP         2013AJ....146..127S  2011arXiv1103.0749S
0621+446  J0625+4440        GB6 J0625+4440            B  N  Y  ISP         2013ApJ...764..135S  2015ApJ...810...14A
0627-199  J0629-1959          PKS 0627-199            B  Y  Y  LSP         2013ApJ...764..135S  2015ApJ...810...14A
0636+680  J0642+6758            S4 0636+68     3.177  Q  N  N  ISP         1992ApJS...79....1T  2011arXiv1103.0749S
0640+090  J0643+0857          TXS 0640+090     0.882  Q  N  Y  LSP         2011ApJ...743..171A  2015ApJ...810...14A
0642+449  J0646+4451                OH 471     3.396  Q  Y  N  LSP         1994ApJ...436..678O  2011arXiv1103.0749S
0646+600  J0650+6001            S4 0646+60     0.455  Q  N  N  LSP          1993AAS..101..521S  2011arXiv1103.0749S
0648-165  J0650-1637         PKS B0648-165            U  Y  Y  LSP                              2011arXiv1103.0749S
0650+453  J0654+4514           B3 0650+453     0.928  Q  N  Y  LSP         2012ApJ...748...49S  2015ApJ...810...14A
0650+507  J0654+5042        GB6 J0654+5042     1.253  Q  N  Y  LSP         2012ApJ...748...49S  2011arXiv1103.0749S
0700-197  J0702-1951          TXS 0700-197            B  Y  Y  ISP         2013ApJ...764..135S  2015ApJ...810...14A
0708+506  J0712+5033        GB6 J0712+5033     0.502  B  N  Y  LSP         2013ApJ...764..135S  2015ApJ...810...14A
0710+196  J0713+1935         IVS B0710+196      0.54  Q  N  Y  LSP         2012ApJ...748...49S  2015ApJ...810...14A
0716+332  J0719+3307            B2 0716+33     0.779  Q  N  Y  LSP         2000ApJS..126..133W  2020ApJ...892..105A
0716+714  J0721+7120          TXS 0716+714            B  Y  Y  ISP         2014ApJ...784..151S  2011arXiv1103.0749S
0722+145  J0725+1425             4C +14.23     1.038  Q  N  Y  LSP         2012ApJ...748...49S  2020ApJ...892..105A
0723-008  J0725-0054          PKS 0723-008     0.127  B  Y  Y  LSP         1976ApJS...31..143W  2011arXiv1103.0749S
0727-115  J0730-1141           PKS 0727-11     1.591  Q  Y  Y  LSP         2002AJ....124..662Z  2011arXiv1103.0749S
0730+504  J0733+5022          TXS 0730+504      0.72  Q  N  Y  LSP         1997MNRAS.290..380H  2011arXiv1103.0749S
0735+178  J0738+1742                OI 158            B  Y  Y  LSP          2012AA...547A...1N  2020ApJ...892..105A
0736+017  J0739+0137                OI 061    0.1894  Q  Y  Y  LSP         2009ApJS..184..398H  2020ApJ...892..105A
0738+313  J0741+3112                OI 363     0.631  Q  Y  N  LSP         2010AJ....139.2360S  2011ApJ...740...98M
0738+548  J0742+5444         RGB J0742+547     0.723  Q  N  Y  LSP         1999ApJ...516..141P  2011arXiv1103.0749S
0742+103  J0745+1011         PKS B0742+103     2.624  Q  Y  N  LSP         2003MNRAS.346.1021B   2017AA...598A..17C
0743-006  J0745-0044               OI -072     0.996  Q  Y  Y  LSP          1989AAS...80..103S  2015MNRAS.450.3568X
0745+241  J0748+2400            S3 0745+24     0.409  Q  Y  Y  LSP         2010AJ....139.2360S  2020ApJ...892..105A
0748+126  J0750+1231                OI 280     0.889  Q  Y  Y  LSP         1979ApJ...232..400P  2011arXiv1103.0749S
0749+540  J0753+5352             4C +54.15            B  N  Y  LSP         2005ApJ...635..173S  2015ApJ...810...14A
0752-116  J0754-1147          TXS 0752-116            B  N  Y  LSP         2013ApJ...764..135S  2015ApJ...810...14A
0754+100  J0757+0956          PKS 0754+100     0.266  B  Y  Y  LSP          2003AA...412..651C  2011arXiv1103.0749S
0804-055  J0807-0541           PKS 0804-05            B  N  Y  ISP         2013ApJ...764..135S  2015ApJ...810...14A
0804+499  J0808+4950                OJ 508     1.436  Q  Y  Y  LSP         2010AJ....139.2360S  2020ApJ...892..105A
0805-077  J0808-0751           PKS 0805-07     1.837  Q  Y  Y  LSP         1988ApJ...327..561W  2020ApJ...892..105A
0806+524  J0809+5218          1ES 0806+524     0.137  B  N  Y  HSP         2013ApJ...764..135S  2015ApJ...810...14A
0808+019  J0811+0146                OJ 014     1.148  B  Y  Y  LSP         2005AJ....129..559S  2011arXiv1103.0749S
0810+646  J0814+6431  87GB 081008.0+644032     0.239  B  N  Y  LSP         2013ApJ...764..135S  2015ApJ...810...14A
0814+425  J0818+4222                OJ 425            B  Y  Y  LSP         2013ApJ...764..135S  2020ApJ...892..105A
0815-094  J0817-0933          TXS 0815-094            B  N  Y  ISP         2013ApJ...764..135S  2015ApJ...810...14A
0821+394  J0824+3916             4C +39.23   1.21576  Q  Y  Y  LSP         2020ApJS..249....3A  2020ApJ...892..105A
0821+621  J0825+6157             4C +62.12     0.542  Q  N  N              1984MNRAS.211..105W 
0823+033  J0825+0309          PKS 0823+033     0.505  B  Y  Y  LSP         2013ApJ...764..135S  2020ApJ...892..105A
0823-223  J0826-2230          PKS 0823-223            B  Y  Y  ISP         2009AJ....137..337S  2015ApJ...810...14A
0827+243  J0830+2410                OJ 248  0.940586  Q  Y  Y  LSP         2020ApJS..249....3A  2020ApJ...892..105A
0829+046  J0831+0429                OJ 049     0.174  B  Y  Y  LSP         2010AJ....139.2360S  2020ApJ...892..105A
0834-201  J0836-2016           PKS 0834-20     2.752  Q  Y  Y  LSP          1983AA...117...60F  2020ApJ...892..105A
0836+182  J0839+1802          TXS 0836+182            B  N  Y  ISP         1991MNRAS.252..482A  2015ApJ...810...14A
0836+710  J0841+7053             4C +71.07    2.1745  Q  Y  Y  LSP         2022arXiv220712432K  2020ApJ...892..105A
0837+012  J0839+0104          PKS 0837+012     1.123  Q  N  Y  LSP         1995AJ....109...14O  2015ApJ...810...14A
0838+133  J0840+1312                3C 207      0.68  Q  Y  Y  LSP         2010AJ....139.2360S  2015ApJ...810...14A
0845-068  J0847-0703        PMN J0847-0703            B  N  Y  LSP         2013ApJ...764..135S  2015ApJ...810...14A
0846+513  J0849+5108         IVS B0846+513  0.584037  N  N  Y  LSP         2020ApJS..249....3A  2015ApJ...810...14A
0847-120  J0850-1213        PMN J0850-1213     0.566  Q  Y  Y  LSP         1997IAUC.6639....2H  2020ApJ...892..105A
0850+581  J0854+5757             4C +58.17     1.318  Q  N  N  LSP         2010AJ....139.2360S  2011arXiv1103.0749S
0851+202  J0854+2006                OJ 287     0.306  B  Y  Y  LSP          1989AAS...80..103S  2011arXiv1103.0749S
0854-108  J0856-1105        PMN J0856-1105            B  N  Y  LSP         2013ApJ...764..135S  2015ApJ...810...14A
0859-140  J0902-1415         PKS B0859-140     1.339  Q  Y  N  LSP         1997MNRAS.284...85D  2015MNRAS.450.3568X
0859+210  J0902+2050   NVSS J090226+205045            B  N  Y  ISP                Foschini2022  2015ApJ...810...14A
0903-088  J0906-0905        PMN J0906-0905            B  N  Y  LSP         2013ApJ...764..135S  2015ApJ...810...14A
0906+015  J0909+0121             4C +01.24   1.02422  Q  Y  Y  LSP         2020ApJS..249....3A  2020ApJ...892..105A
0910-208  J0913-2103          MRC 0910-208     0.198  Q  N  Y  ISP         2009MNRAS.399..683J  2011arXiv1103.0749S
0912+297  J0915+2933            B2 0912+29            B  N  Y  HSP         2017ApJ...837..144P  2015ApJ...810...14A
0916+864  J0929+8612            S5 0916+86            B  N  Y  LSP         2013ApJ...764..135S  2015ApJ...810...14A
0917+449  J0920+4441          TXS 0917+449   2.18786  Q  Y  Y  LSP         2020ApJS..249....3A  2020ApJ...892..105A
0917+624  J0921+6215                OK 630   1.44729  Q  Y  Y  LSP         2020ApJS..249....3A  2020ApJ...892..105A
0922+316  J0925+3127           B2 0922+31B            B  N  Y  LSP                Foschini2022  2015ApJ...810...14A
0923+392  J0927+3902             4C +39.25     0.697  Q  Y  N  LSP         2010AJ....139.2360S  2011arXiv1103.0749S
0925+504  J0929+5013        GB6 J0929+5013            B  N  Y  ISP                Foschini2022  2015ApJ...810...14A
0938-076  J0941-0754        PMN J0941-0754   1.72417  Q  N  N  LSP         2009MNRAS.399..683J  2011arXiv1103.0749S
0938-133  J0941-1335          TXS 0938-133     0.551  Q  N  Y  LSP         2008ApJS..175...97H  2015ApJ...810...14A
0939-077  J0942-0759        PMN J0942-0800            B  N  Y  LSP         2013ApJ...764..135S  2015ApJ...810...14A
0945+408  J0948+4039             4C +40.24   1.25017  Q  Y  Y  LSP         2020ApJS..249....3A  2020ApJ...892..105A
0946+006  J0948+0022        PMN J0948+0022  0.583844  N  N  Y  LSP         2020ApJS..249....3A  2015ApJ...810...14A
0953+254  J0956+2515                OK 290  0.707708  Q  Y  Y  LSP         2020ApJS..249....3A  2015ApJ...810...14A
0954+658  J0958+6533            S4 0954+65    0.3694  B  Y  Y  LSP         2020arXiv201014532B  2011arXiv1103.0749S
0955+476  J0958+4725                OK 492   1.88413  Q  Y  Y  LSP         2020ApJS..249....3A  2020ApJ...892..105A
1011+496  J1015+4926          1ES 1011+496     0.212  B  N  Y  HSP         2007ApJ...667L..21A   2019AA...632A..77C
1013+054  J1016+0513          TXS 1013+054     1.701  Q  N  Y  LSP         2020ApJS..249....3A  2015ApJ...810...14A
1015+359  J1018+3542           B2 1015+35B   1.22935  Q  N  Y  LSP         2020ApJS..249....3A  2015ApJ...810...14A
1027+749  J1031+7441            S5 1027+74     0.122  Q  N  Y  LSP         2016MNRAS.462.3180C  2020ApJ...892..105A
1030+415  J1033+4116         IVS B1030+415   1.11835  Q  Y  Y  LSP         2020ApJS..249....3A  2020ApJ...892..105A
1030+611  J1033+6051            S4 1030+61    1.4075  Q  Y  Y  LSP         2020ApJS..249....3A  2015ApJ...810...14A
1034-293  J1037-2934          PKS 1034-293     0.312  Q  Y  Y  LSP          1989AAS...80..103S  2020ApJ...892..105A
1036+054  J1038+0512          PKS 1036+054     0.473  Q  Y  N  LSP         2008ApJS..175...97H  2011arXiv1103.0749S
1038+064  J1041+0610             4C +06.41     1.265  Q  Y  N  LSP         1991ApJ...382..433S  2011arXiv1103.0749S
1040+244  J1043+2408           B2 1040+24A     0.559  Q  Y  Y  LSP         2012ApJ...748...49S  2015ApJ...810...14A
1044+719  J1048+7143            S5 1044+71      1.15  Q  Y  Y  LSP          1996AAS..115...11S  2015ApJ...810...14A
1045-188  J1048-1909           PKS 1045-18     0.595  Q  Y  Y  LSP          1993AAS...97..483S  2011arXiv1103.0749S
1055+018  J1058+0133             4C +01.28  0.891933  Q  Y  Y  LSP         2020ApJS..249....3A  2020ApJ...892..105A
1055+567  J1058+5628          7C 1055+5644     0.143  B  N  Y  HSP         2011ApJS..193...29A  2015ApJ...810...14A
1101+384  J1104+3812               Mrk 421    0.0293  B  N  Y  HSP         2015ApJS..218...10V  2015ApJ...810...14A
1118-056  J1121-0553           PKS 1118-05     1.297  Q  N  Y  LSP         1997MNRAS.284...85D  2015ApJ...810...14A
1118+073  J1120+0704         IVS B1118+073     1.336  Q  N  Y  LSP         2012ApJ...748...49S  2011ApJ...743..171A
1124-186  J1127-1857          PKS 1124-186     1.048  Q  Y  Y  LSP         1997MNRAS.284...85D  2011arXiv1103.0749S
1127-145  J1130-1449           PKS 1127-14     1.184  Q  Y  Y  LSP         1986MNRAS.218..331W  2020ApJ...892..105A
1128-047  J1131-0500          PKS 1128-047     0.266  G  N  Y  LSP         1997MNRAS.284...85D  2015ApJ...810...14A
1128+385  J1130+3815         IVS B1128+385     1.741  Q  Y  Y  LSP         2010AJ....139.2360S  2020ApJ...892..105A
1133+704  J1136+7009               Mrk 180  0.045278  B  N  Y  HSP         1999PASP..111..438F   2019AA...632A..77C
1139+160  J1142+1547         IVS B1139+160     0.299  B  N  Y  LSP         2011ApJ...743..171A  2015ApJ...810...14A
1142+198  J1145+1936                3C 264     0.022  G  N  Y  LSP         2011ApJS..193...29A  2011ApJ...740...98M
1144+402  J1146+3958            S4 1144+40   1.08872  Q  Y  Y  LSP         2020ApJS..249....3A  2015ApJ...810...14A
1145-071  J1147-0724          PKS 1145-071     1.342  Q  N  Y  LSP         1986MNRAS.218..331W  2015ApJ...810...14A
1147+245  J1150+2417         IVS B1147+245     0.209  B  N  Y  ISP         2017ApJS..233....3T  2015ApJ...810...14A
1148-001  J1150-0023             4C -00.47     1.978  Q  N  N  LSP         2010AJ....139.2360S  2015MNRAS.450.3568X
1150+497  J1153+4931             4C +49.22  0.333939  Q  Y  Y  LSP         2020ApJS..249....3A  2020ApJ...892..105A
1150+812  J1153+8058            S5 1150+81      1.25  Q  Y  Y  LSP          1986AA...168...17E  2020ApJ...892..105A
1151+408  J1153+4036           B3 1151+408     0.916  Q  N  Y  LSP         1997MNRAS.290..380H  2015ApJ...810...14A
1156+295  J1159+2914             4C +29.45     0.725  Q  Y  Y  LSP         2010AJ....139.2360S  2020ApJ...892..105A
1157-215  J1159-2148     CGRABS J1159-2148     0.927  Q  N  Y              1976MNRAS.177P..77S 
1200+608  J1203+6031         IVS B1200+608     0.065  B  N  Y  ISP         2013ApJ...764..135S  2015ApJ...810...14A
1202-262  J1205-2634           PKS 1203-26     0.786  Q  N  Y  LSP         1979ApJ...229...73W  2015ApJ...810...14A
1206+416  J1209+4119           B3 1206+416            B  N  Y  LSP                Foschini2022  2015ApJ...810...14A
1213-172  J1215-1731           PKS 1213-17            U  Y  Y  LSP                               2017AA...598A..17C
1215+303  J1217+3007                ON 325    0.1305  B  N  Y  HSP         2019AJ....157...41F  2015ApJ...810...14A
1219+044  J1222+0413             4C +04.42  0.966322  N  Y  Y  LSP         2020ApJS..249....3A  2020ApJ...892..105A
1219+285  J1221+2813               W Comae     0.102  B  N  Y  ISP         2017ApJ...837..144P  2015ApJ...810...14A
1222+216  J1224+2122             4C +21.35  0.433465  Q  Y  Y  LSP              dr6.lamost.org  2011arXiv1103.0749S
1224-132  J1226-1328        PMN J1226-1328     0.456  B  N  Y  LSP         2010ApJ...715..429A  2015ApJ...810...14A
1226+023  J1229+0203                3C 273    0.1576  Q  Y  Y  LSP         2011ApJS..196....2S  2015ApJ...810...14A
1227+255  J1230+2518                ON 246            B  N  Y  ISP          1996AA...309..419N  2015ApJ...810...14A
1228+126  J1230+1223                   M87   0.00436  G  Y  Y  LSP         2013ApJ...764..184M  2009ApJ...707...55A
1236+049  J1239+0443        GB6 J1239+0443     1.761  Q  N  Y  LSP         2010AJ....139.2360S  2015ApJ...810...14A
1236+077  J1239+0730          PKS 1236+077       0.4  Q  N  Y  LSP         1988ApJ...327..561W  2015ApJ...810...14A
1243-072  J1246-0730          PKS 1243-072     1.286  Q  N  N  LSP         1983PASAu...5....2W  2011arXiv1103.0749S
1244-255  J1246-2547          PKS 1244-255     0.633  Q  Y  Y  LSP         1976MNRAS.177P..77S  2015ApJ...810...14A
1246+586  J1248+5820           PG 1246+586            B  N  Y  HSP         2000AJ....120.1579Y  2015ApJ...810...14A
1250+532  J1253+5301            S4 1250+53            B  N  Y  ISP         2020MNRAS.497...94P  2015ApJ...810...14A
1253-055  J1256-0547                3C 279     0.536  Q  Y  Y  LSP         1996ApJS..104...37M  2020ApJ...892..105A
1300+248  J1303+2433            VIPS 0623      0.993  B  N  Y  LSP         2007ApJ...667..673G  2015ApJ...810...14A
1302-102  J1305-1033           PG 1302-102     0.278  Q  Y  N  LSP         1996ApJS..104...37M  2011arXiv1103.0749S
1307+121  J1309+1154                OP 112            B  N  Y  LSP          2012AA...538A..26R  2015ApJ...810...14A
1308+326  J1310+3220                OP 313     0.997  Q  Y  Y  LSP         2010AJ....139.2360S  2011arXiv1103.0749S
1310+487  J1312+4828        GB6 B1310+4844     0.638  Q  N  Y  LSP          2014AA...565A..26S  2015ApJ...810...14A
1318+225  J1321+2216          TXS 1318+225  0.946211  Q  N  Y  LSP         2020ApJS..249....3A  2015ApJ...810...14A
1324+224  J1327+2210            B2 1324+22   1.39783  Q  Y  Y  LSP         2020ApJS..249....3A  2020ApJ...892..105A
1329-049  J1332-0509               OP -050    2.0999  Q  Y  Y  LSP         2022arXiv220712432K  2015ApJ...810...14A
1331+170  J1333+1649                OP 151   2.08494  Q  N  N  LSP              dr6.lamost.org  2011arXiv1103.0749S
1334-127  J1337-1257          PKS 1335-127     0.539  Q  Y  Y  LSP          1993AAS...97..483S  2020ApJ...892..105A
1341-171  J1344-1723        PMN J1344-1723     2.506  Q  N  Y  LSP         2012ApJ...748...49S  2015ApJ...810...14A
1343+451  J1345+4452             VIPS 0700   2.54193  Q  N  Y  LSP         2020ApJS..249....3A  2015ApJ...810...14A
1345+125  J1347+1217         PKS B1345+125     0.121  G  N  N  LSP         2006ApJS..162...38A  2011arXiv1103.0749S
1348+308  J1350+3034           B2 1348+30B  0.711664  Q  N  Y  LSP         2020ApJS..249....3A  2015ApJ...810...14A
1402+044  J1405+0415          PKS 1402+044     3.215  Q  N  Y  LSP         2010AJ....139.2360S  2011ApJ...743..171A
1404+286  J1407+2827                OQ 208     0.077  G  N  N  LSP         2010AJ....139.2360S  2011arXiv1103.0749S
1406-076  J1408-0752         PKS B1406-076     1.494  Q  Y  Y  LSP         1979ApJ...232..400P  2020ApJ...892..105A
1413+135  J1415+1320         PKS B1413+135     0.247  B  Y  Y  LSP         1992ApJ...400L..17S  2020ApJ...892..105A
1417+385  J1419+3821           B3 1417+385     1.831  Q  Y  Y  LSP         2010AJ....139.2360S  2020ApJ...892..105A
1418-110  J1421-1118        PMN J1420-1118            U  N  Y  LSP                              2015ApJ...810...14A
1418+546  J1419+5423                OQ 530     0.152  B  Y  Y  LSP         2011ApJS..193...29A  2015ApJ...810...14A
1420+326  J1422+3223                OQ 334     0.681  Q  N  Y  LSP         2010AJ....139.2360S  2015ApJ...810...14A
1424+240  J1427+2348                OQ 240    0.6047  B  N  Y  HSP         2017ApJ...837..144P  2015ApJ...810...14A
1435+638  J1436+6336             VIPS 0792     2.068  Q  Y  N  LSP         2010AJ....139.2360S  2011arXiv1103.0749S
1441+252  J1443+2501           PKS 1441+25  0.939929  Q  N  Y  LSP         2020ApJS..249....3A  2011ApJ...743..171A
1458+718  J1459+7140              3C 309.1     0.904  Q  Y  Y  LSP         1997AJ....114.2254S  2011arXiv1103.0749S
1502+036  J1505+0326          PKS 1502+036  0.408269  N  N  Y  LSP         2020ApJS..249....3A  2015ApJ...810...14A
1502+106  J1504+1029                OR 103   1.83786  Q  Y  Y  LSP         2020ApJS..249....3A  2020ApJ...892..105A
1504-166  J1507-1652          PKS 1504-167     0.876  Q  Y  N  LSP         1978MNRAS.185..149H  2011arXiv1103.0749S
1509+054  J1511+0518        PMN J1511+0518     0.084  G  N  N  LSP         2001ARep...45...79C  2011arXiv1103.0749S
1510-089  J1512-0905          PKS 1510-089      0.36  Q  Y  Y  LSP         1990PASP..102.1235T  2011arXiv1103.0749S
1514+004  J1516+0015         PKS B1514+004     0.052  G  N  Y  LSP         2008ApJS..175...97H  2011arXiv1103.0749S
1514+197  J1516+1932          PKS 1514+197            B  Y  Y  LSP          2000AARv..10...81V  2020ApJ...892..105A
1514-241  J1517-2422             AP Librae     0.049  B  Y  Y  LSP         2009MNRAS.399..683J   2015AA...578A..69H
1515-273  J1518-2731          TXS 1515-273    0.1285  B  N  Y  HSP         2020arXiv201205176G  2015ApJ...810...14A
1519-273  J1522-2730          PKS 1519-273     1.297  B  Y  Y  LSP          2004AA...418..813H  2020ApJ...892..105A
1520+319  J1522+3144            B2 1520+31   1.48493  Q  N  Y  LSP              dr6.lamost.org  2015ApJ...810...14A
1529-131  J1532-1319        PMN J1532-1319            U  N  Y  LSP                              2015ApJ...810...14A
1532+016  J1534+0131           PKS 1532+01     1.425  Q  N  Y  LSP         2010AJ....139.2360S  2015ApJ...810...14A
1537+279  J1539+2744     CGRABS J1539+2744   2.19584  Q  N  Y  LSP         2020ApJS..249....3A  2011arXiv1103.0749S
1538+149  J1540+1447             4C +14.60     0.606  B  Y  Y  LSP         2013ApJ...764..135S  2011arXiv1103.0749S
1541+050  J1543+0452          TXS 1541+050  0.039961  G  N  Y  ISP         1999PASP..111..438F  2015ApJ...810...14A
1542+616  J1542+6129        GB6 J1542+6129            B  N  Y  ISP         2013MNRAS.430.2464M  2015ApJ...810...14A
1546+027  J1549+0237          PKS 1546+027     0.414  Q  Y  Y  LSP         2010AJ....139.2360S  2020ApJ...892..105A
1548+056  J1550+0527             4C +05.64     1.417  Q  Y  Y  LSP         2010AJ....139.2360S  2011arXiv1103.0749S
1549+089  J1552+0850          TXS 1549+089            B  N  Y  LSP         2010AJ....139..390P  2015ApJ...810...14A
1550+582  J1551+5806        GB6 J1551+5806      1.32  Q  N  N  LSP          1995AAS..110..469B  2011arXiv1103.0749S
1551+130  J1553+1256                OR 186   1.30933  Q  N  Y  LSP         2020ApJS..249....3A  2020ApJ...892..105A
1553+113  J1555+1111           PG 1553+113      0.49  B  N  Y  HSP         2015ApJ...802...65A  2015ApJ...810...14A
1557+565  J1558+5625             VIPS 0926            B  N  Y  ISP         2013AJ....146..127S  2015ApJ...810...14A
1602+576  J1603+5730             4C +57.27   2.85522  Q  N  N  LSP         2020ApJS..249....3A  2011arXiv1103.0749S
1603+573  J1604+5714        GB6 J1604+5714      0.72  Q  N  Y  ISP         1998ApJ...494...47F  2015ApJ...810...14A
1604+159  J1607+1551             4C +15.54    0.4965  Q  N  Y  LSP         2008ApJS..175..297A  2015ApJ...810...14A
1606+106  J1608+1029             4C +10.45   1.23224  Q  Y  Y  LSP         2020ApJS..249....3A  2020ApJ...892..105A
1611+343  J1613+3412                DA 406       1.4  Q  Y  Y  LSP         2010AJ....139.2360S  2020ApJ...892..105A
1617+229  J1619+2247     CGRABS J1619+2247     1.987  Q  N  N  LSP         2005ApJ...626...95S  2011arXiv1103.0749S
1622-253  J1625-2527          PKS 1622-253     0.786  Q  Y  Y  LSP         1994MNRAS.269..998D  2020ApJ...892..105A
1622-297  J1626-2951           PKS 1622-29     0.815  Q  Y  Y  LSP          1994AAS..105..211S  2020ApJ...892..105A
1623+569  J1624+5652         IVS B1623+569            B  N  Y  LSP         2010ApJ...712...14M  2015ApJ...810...14A
1633+382  J1635+3808             4C +38.41   1.81407  Q  Y  Y  LSP         2020ApJS..249....3A  2020ApJ...892..105A
1636+473  J1637+4717             4C +47.44  0.735482  Q  N  Y  LSP         2020ApJS..249....3A  2015ApJ...810...14A
1637+574  J1638+5720                OS 562     0.751  Q  Y  Y  LSP         1996ApJS..104...37M  2011ApJ...740...98M
1637+826  J1632+8232              NGC 6251     0.024  G  N  Y  LSP          2013ARAA..51..511K  2015ApJ...810...14A
1638+118  J1640+1144          TXS 1638+118    0.0799  G  N  Y  LSP          2020AA...643A.103P  2011arXiv1103.0749S
1638+398  J1640+3946              NRAO 512   1.67209  Q  Y  Y  LSP         2020ApJS..249....3A  2011arXiv1103.0749S
1641+399  J1642+3948                3C 345  0.593402  Q  Y  Y  LSP         2020ApJS..249....3A  2020ApJ...892..105A
1642+690  J1642+6856             4C +69.21     0.751  Q  Y  N  LSP         1986AJ.....91..494L  2011arXiv1103.0749S
1652+398  J1653+3945               Mrk 501    0.0337  B  N  Y  HSP          1993AAS...98..393S  2015ApJ...810...14A
1655+077  J1658+0741          PKS 1655+077     0.621  Q  Y  N  LSP         1986MNRAS.218..331W  2011arXiv1103.0749S
1656+482  J1657+4808             4C +48.41     1.669  B  N  Y  LSP         2011ApJ...743..171A  2015ApJ...810...14A
1700+685  J1700+6830          TXS 1700+685     0.301  Q  N  Y  LSP         1997MNRAS.290..380H  2015ApJ...810...14A
1708+433  J1709+4318           B3 1708+433     1.027  Q  N  Y  LSP         2012ApJ...748...49S  2015ApJ...810...14A
1716+686  J1716+6836            S4 1716+68     0.777  Q  N  Y  LSP         2013ApJ...767...14P  2015ApJ...810...14A
1717+178  J1719+1745                OT 129     0.137  B  N  Y  LSP         2005ApJ...626...95S  2015ApJ...810...14A
1722+401  J1724+4004             VIPS 1080     1.049  Q  N  Y  LSP         1996AJ....111.1013V  2015ApJ...810...14A
1725+044  J1728+0427          PKS 1725+044     0.293  Q  N  Y  LSP         2008ApJS..175...97H  2015ApJ...810...14A
1725+123  J1728+1215          PKS 1725+123     0.586  Q  N  Y  LSP         2013ApJ...764..135S  2015ApJ...810...14A
1726+455  J1727+4530            S4 1726+45  0.714852  Q  Y  Y  LSP              dr6.lamost.org  2011arXiv1103.0749S
1727+502  J1728+5013              I Zw 187     0.055  B  N  Y  HSP         1978ApJ...219L..97O  2015ApJ...810...14A
1730-130  J1733-1304              NRAO 530     0.902  Q  Y  Y  LSP         1984PASP...96..539J  2011arXiv1103.0749S
1732+389  J1734+3857                OT 355     0.975  Q  N  Y  LSP         2012ApJ...748...49S  2015ApJ...810...14A
1738+476  J1739+4737                OT 465            B  N  Y  LSP         1994AJ....108..395X  2015ApJ...810...14A
1738+499  J1739+4955                OT 463     1.545  Q  N  Y  LSP         2008ApJS..175...97H  2015ApJ...810...14A
1739+522  J1740+5211          TXS 1739+522     1.379  Q  Y  Y  LSP         1984MNRAS.211..105W  2020ApJ...892..105A
1741-038  J1743-0350           PKS 1741-03     1.054  Q  Y  Y  LSP         1988ApJ...327..561W  2011arXiv1103.0749S
1741+196  J1743+1935            S3 1741+19     0.084  B  N  Y  HSP          1999AA...348..113H  2015ApJ...810...14A
1742-078  J1745-0753          TXS 1742-078            B  Y  Y  LSP         2013ApJ...764..135S  2015ApJ...810...14A
1749+096  J1751+0939                OT 081     0.322  B  Y  Y  LSP          1988AA...191L..16S  2020ApJ...892..105A
1749+701  J1748+7005            S4 1749+70      0.77  B  N  Y  LSP          1989AAS...80..103S  2015ApJ...810...14A
1751+288  J1753+2848            B2 1751+28     1.118  Q  Y  Y  LSP         2008ApJS..175...97H   2017AA...598A..17C
1754+155  J1756+1535         IVS B1754+155      2.06  Q  N  Y  LSP         2017ApJS..233....3T  2015ApJ...810...14A
1758+388  J1800+3848          B3 1758+388B     2.092  Q  Y  N  LSP          1994AAS..103..349S  2011arXiv1103.0749S
1800+440  J1801+4404            S4 1800+44     0.663  Q  Y  Y  LSP         1982MNRAS.200..191W  2020ApJ...892..105A
1803+784  J1800+7828           S5 1803+784     0.683  B  Y  Y  LSP         2020MNRAS.497...94P  2020ApJ...892..105A
1807+698  J1806+6949                3C 371     0.051  B  Y  Y  ISP          1992AAS...96..389d  2011arXiv1103.0749S
1811+062  J1813+0615          TXS 1811+062            B  N  Y  ISP         2013ApJ...764..135S  2015ApJ...810...14A
1823+568  J1824+5651             4C +56.27     0.664  B  Y  Y  LSP         1986AJ.....91..494L  2020ApJ...892..105A
1827+062  J1830+0619          TXS 1827+062     0.745  Q  N  Y  LSP         2012ApJ...748...49S  2015ApJ...810...14A
1827+133  J1830+1324  87GB 182742.6+132223            B  N  Y  ISP         2013ApJ...764..135S  2015ApJ...810...14A
1828+487  J1829+4844                3C 380     0.692  Q  Y  Y  LSP         1996ApJS..107..541L  2020ApJ...892..105A
1833+326  J1835+3241                3C 382   0.05787  G  N  N  ISP         1996AJ....112.1803M  2011arXiv1103.0749S
1842+681  J1842+6809          TXS 1842+681     0.472  Q  Y  Y  LSP         1994AJ....108..395X  2020ApJ...892..105A
1845+797  J1842+7946              3C 390.3    0.0555  G  N  N  LSP         1994ApJS...90....1E  2011arXiv1103.0749S
1846+322  J1848+3219           B2 1846+32A       0.8  Q  Y  Y  LSP         2012ApJ...748...49S  2015ApJ...810...14A
1846+326  J1848+3244           B2 1846+32B     0.918  U  N  Y  LSP         2015ApJS..217....2M  2017ApJS..232...18A
1849+670  J1849+6705            S4 1849+67     0.657  Q  Y  Y  LSP         1993A&AS..100..395S  2020ApJ...892..105A
1851+488  J1852+4855            S4 1851+48      1.25  Q  N  Y  LSP         1996AJ....111.1013V  2015ApJ...810...14A
1856+737  J1854+7351            S5 1856+73      0.46  Q  N  N  LSP          1994AAS..105...67S  2011arXiv1103.0749S
1901+319  J1902+3159                3C 395     0.635  Q  N  Y  LSP         1994ApJS...91..491G  2011arXiv1103.0749S
1902+556  J1903+5540          TXS 1902+556            B  N  Y  ISP         2013ApJ...764..135S  2015ApJ...810...14A
1908-201  J1911-2006         PKS B1908-201     1.119  Q  Y  Y  LSP         2003AJ....125..572H  2020ApJ...892..105A
1914-194  J1917-1921           1H 1914-194     0.137  B  N  Y  HSP          2003AA...412..651C  2015ApJ...810...14A
1920-211  J1923-2104               OV -235     0.874  Q  Y  Y  LSP         2003AJ....125..572H  2020ApJ...892..105A
1921-293  J1924-2914         PKS B1921-293    0.3526  Q  Y  Y  LSP         2009MNRAS.399..683J  2020ApJ...892..105A
1923+123  J1925+1227          TXS 1923+123            U  N  Y                                                      
1923+210  J1925+2106         PKS B1923+210            B  Y  Y  LSP         2011AJ....142..165T  2011arXiv1103.0749S
1926+611  J1927+6117            S4 1926+61            B  N  Y  LSP         2013ApJ...764..135S  2015ApJ...810...14A
1928+738  J1927+7358             4C +73.18     0.302  Q  Y  N  LSP         1986AJ.....91..494L  2011arXiv1103.0749S
1936-155  J1939-1525           PKS 1936-15     1.657  Q  Y  Y  LSP         1984ApJ...286..498J  2020ApJ...892..105A
1944+838  J1937+8356           8C 1944+838            U  N  Y  LSP                              2015ApJ...810...14A
1951-115  J1954-1123          TXS 1951-115     0.683  Q  N  Y  LSP         2012ApJ...748...49S  2015ApJ...810...14A
1954+513  J1955+5131                OV 591     1.223  Q  Y  Y  LSP         1996ApJS..107..541L  2020ApJ...892..105A
1957+405  J1959+4044              Cygnus A    0.0561  G  Y  N  LSP         1997ApJ...488L..15O  2011arXiv1103.0749S
1958-179  J2000-1748          PKS 1958-179     0.652  Q  Y  Y  LSP         1975MNRAS.173P..87B  2020ApJ...892..105A
1959+650  J1959+6508          1ES 1959+650     0.047  B  N  Y  HSP         1993ApJ...412..541S   2019AA...632A..77C
2005+403  J2007+4029          TXS 2005+403     1.736  Q  Y  N  LSP         1976MNRAS.177p..43B  2011arXiv1103.0749S
2007+777  J2005+7752            S5 2007+77     0.342  B  Y  Y  LSP          1989AAS...80..103S  2020ApJ...892..105A
2008-159  J2011-1546          PKS 2008-159      1.18  Q  Y  Y  LSP         1979ApJ...232..400P  2020ApJ...892..105A
2010+463  J2012+4628          7C 2010+4619            B  Y  Y  HSP         2013ApJ...764..135S  2015ApJ...810...14A
2012-017  J2015-0137          PKS 2012-017            B  N  Y  ISP         2013ApJ...764..135S  2015ApJ...810...14A
2013-092  J2016-0903        PMN J2016-0903            B  N  Y  ISP         2013ApJ...764..135S  2015ApJ...810...14A
2013+163  J2016+1632          TXS 2013+163            B  N  N  LSP         2010Ap.....53..147M  2011arXiv1103.0749S
2013+370  J2015+3710          TXS 2013+370     0.859  Q  Y  Y  LSP         2013ApJ...764..135S  2015ApJ...810...14A
2021+317  J2023+3153             4C +31.56     0.356  B  Y  Y  LSP  V.Chavushyan2013priv.comm.  2011arXiv1103.0749S
2021+614  J2022+6136          TXS 2021+614     0.227  G  Y  N  LSP         1984ApJ...279..112B  2011ApJ...740...98M
2022-077  J2025-0735           PKS 2023-07     1.388  Q  Y  Y  LSP         1997MNRAS.284...85D  2015ApJ...810...14A
2022+171  J2024+1718        GB6 J2024+1718      1.05  Q  N  N  LSP         1996ESOSR..17....1V  2011arXiv1103.0749S
2023+760  J2022+7611           S5 2023+760     0.594  B  N  Y  ISP         2010ApJ...712...14M  2015ApJ...810...14A
2027-065  J2030-0622          TXS 2027-065     0.671  Q  N  Y  LSP         2012ApJ...748...49S  2015ApJ...810...14A
2028+492  J2029+4926  87GB 202807.5+491605            B  N  Y  LSP         2013ApJ...764..135S  2015ApJ...810...14A
2029+121  J2031+1219          PKS 2029+121     1.213  Q  Y  Y  LSP         2012ApJ...748...49S  2020ApJ...892..105A
2031+216  J2033+2146             4C +21.55    0.1735  Q  N  N  LSP         2008ApJS..175...97H  2011arXiv1103.0749S
2032+107  J2035+1056              OW 154.9     0.601  Q  N  Y  LSP         1987AJ.....93..785A  2011arXiv1103.0749S
2037+511  J2038+5119                3C 418     1.686  Q  Y  Y  LSP         1985PASP...97..932S  2011arXiv1103.0749S
2043+749  J2042+7508             4C +74.26     0.104  Q  N  N               1996AAS..115....1S 
2047+039  J2050+0407          PKS 2047+039            B  N  Y  LSP         2013ApJ...764..135S  2015ApJ...810...14A
2047+098  J2049+1003          PKS 2047+098     0.226  B  N  Y  LSP         2017MNRAS.467.2537K  2015ApJ...810...14A
2100+468  J2102+4702         IVS B2100+468            U  N  Y                                  
2113+293  J2115+2933            B2 2113+29     1.514  Q  N  Y  LSP          1993AAS...97..483S  2015ApJ...810...14A
2115+000  J2118+0013        PMN J2118+0013  0.462986  N  N  Y  ISP         2020ApJS..249....3A  2015ApJ...810...14A
2121+053  J2123+0535                OX 036     1.941  Q  Y  Y  LSP         1991ApJ...382..433S  2020ApJ...892..105A
2128-123  J2131-1207           PKS 2128-12     0.501  Q  Y  N  LSP         1968ApJ...154L.101S  2011ApJ...740...98M
2131-021  J2134-0153         IVS B2131-021     1.283  Q  Y  Y  LSP         2006AJ....132....1S  2020ApJ...892..105A
2134+004  J2136+0041          PKS 2134+004      1.94  Q  Y  Y  LSP         2010AJ....139.2360S  2011ApJ...740...98M
2136+141  J2139+1423                OX 161     2.427  Q  Y  N  LSP         1974ApJ...190..271W  2011arXiv1103.0749S
2141+175  J2143+1743                OX 169    0.2107  Q  Y  Y  LSP         2009ApJS..184..398H  2011arXiv1103.0749S
2144+092  J2147+0929          PKS 2144+092     1.113  Q  Y  Y  LSP         1988ApJ...327..561W  2015ApJ...810...14A
2145+067  J2148+0657             4C +06.69     0.999  Q  Y  Y  LSP         1991ApJ...382..433S  2020ApJ...892..105A
2150+173  J2152+1734                OX 183     0.874  B  N  Y  LSP         2013ApJ...764..135S  2015ApJ...810...14A
2155-152  J2158-1501          PKS 2155-152     0.672  Q  Y  Y  LSP         1988ApJ...327..561W  2020ApJ...892..105A
2155+312  J2157+3127            B2 2155+31     1.488  Q  N  Y  LSP         2012ApJ...748...49S  2015ApJ...810...14A
2157+102  J2200+1030          TXS 2157+102     0.172  G  N  Y  LSP         2006ARep...50..255A  2015ApJ...810...14A
2157+213  J2200+2137          TXS 2157+213            B  N  Y  LSP         2008ApJS..175...97H  2015ApJ...810...14A
2159+505  J2201+5048              NRAO 676     1.899  Q  N  Y  LSP         2005ApJ...626...95S  2015ApJ...810...14A
2200+420  J2202+4216                BL Lac    0.0686  B  Y  Y  LSP         1995ApJ...452L...5V  2020ApJ...892..105A
2201+171  J2203+1725          PKS 2201+171     1.076  Q  Y  Y  LSP         1977ApJ...215..427S  2020ApJ...892..105A
2201+315  J2203+3145             4C +31.63    0.2947  Q  Y  Y  LSP         1996ApJS..104...37M  2011arXiv1103.0749S
2209+236  J2212+2355          PKS 2209+236     1.125  Q  Y  Y  LSP         2003ApJ...590..109S  2020ApJ...892..105A
2210+277  J2212+2759         IVS B2210+277            B  N  Y  LSP          2019ApSS.364....5M  2015ApJ...810...14A
2216-038  J2218-0335           PKS 2216-03     0.901  Q  Y  Y  LSP         1967ApJ...147..837L  2011arXiv1103.0749S
2216+178  J2219+1806         IVS B2216+178     1.071  Q  N  Y  LSP         2012ApJ...748...49S  2015ApJ...810...14A
2223-052  J2225-0457                3C 446     1.404  Q  Y  Y  LSP         1983MNRAS.205..793W  2020ApJ...892..105A
2223+210  J2225+2118                DA 580     1.959  Q  Y  Y  LSP         1994ApJS...93....1A  2011arXiv1103.0749S
2227-088  J2229-0832              PHL 5225      1.56  Q  Y  Y  LSP         2010AJ....139.2360S  2020ApJ...892..105A
2230+114  J2232+1143               CTA 102     1.037  Q  Y  Y  LSP         1994ApJS...93..125F  2020ApJ...892..105A
2233-148  J2236-1433               OY -156            B  N  Y  LSP         2006AJ....132....1S  2015ApJ...810...14A
2234+282  J2236+2828               CTD 135      0.79  B  Y  Y  LSP         2012ApJ...748...49S  2020ApJ...892..105A
2241+406  J2244+4057          TXS 2241+406     1.171  Q  Y  Y  LSP         2012ApJ...748...49S  2015ApJ...810...14A
2243-123  J2246-1206          PKS 2243-123     0.632  Q  Y  N  LSP         1975MNRAS.173P..87B  2011arXiv1103.0749S
2247-283  J2250-2806        PMN J2250-2806     0.525  Q  N  Y  LSP         2012ApJ...748...49S  2015ApJ...810...14A
2251+158  J2253+1608              3C 454.3     0.859  Q  Y  Y  LSP         1991MNRAS.250..414J  2011arXiv1103.0749S
2254+074  J2257+0743          PKS 2254+074  0.191013  B  N  Y  LSP              dr4.lamost.org  2011ApJ...740...98M
2255-282  J2258-2758          PKS 2255-282     0.927  Q  Y  Y  LSP         2009MNRAS.399..683J  2020ApJ...892..105A
2258-022  J2301-0158         PKS B2258-022  0.777211  Q  N  Y  LSP         2020ApJS..249....3A  2020ApJ...892..105A
2308+341  J2311+3425          TXS 2308+341     1.817  Q  N  Y  LSP         1976ApJS...31..143W  2015ApJ...810...14A
2319+317  J2321+3204            B2 2319+31     1.489  Q  N  Y  LSP         2012ApJ...748...49S  2015ApJ...810...14A
2320-035  J2323-0317          PKS 2320-035     1.411  Q  Y  Y  LSP         1975MNRAS.173P..87B  2015ApJ...810...14A
2325+093  J2327+0940                OZ 042    1.8551  Q  Y  Y  LSP         2022arXiv220712432K  2020ApJ...892..105A
2331+073  J2334+0736          TXS 2331+073     0.401  Q  Y  Y  LSP         2005ApJ...626...95S  2020ApJ...892..105A
2342-161  J2345-1555        PMN J2345-1555     0.621  Q  N  Y  LSP         2012ApJ...748...49S  2015ApJ...810...14A
2344+514  J2347+5142          1ES 2344+514     0.044  B  N  Y  HSP         1996ApJS..104..251P   2019AA...632A..77C
2345-167  J2348-1631           PKS 2345-16     0.576  Q  Y  Y  LSP         1993MNRAS.263..999T  2020ApJ...892..105A
2351+456  J2354+4553             4C +45.51     1.986  Q  Y  Y  LSP         1996ApJS..107..541L  2020ApJ...892..105A
2353+816  J2356+8152            S5 2353+81     1.344  B  N  Y  LSP         1996AJ....111.1013V  2015ApJ...810...14A
2356+196  J2358+1955          PKS 2356+196     1.066  Q  N  N  LSP         1976ApJS...31..143W  2011arXiv1103.0749S


==> anc/Electronic_Tables/table2.txt <==
# Authors: Pushkarev A.B., Aller H.D., Aller M.F., Homan D.C., Kovalev Y.Y., 
# Lister M.L., Savolainen T., Pashchenko I.N., Zobnina D.I.
# Table 2: Summary of 15 GHz stacked map parameters.
#==============================================================================
# Byte-by-byte Description of file: table2.dat
#------------------------------------------------------------------------------
# Bytes  Format Units Label      Explanations
#------------------------------------------------------------------------------
#  1- 8 A8           ---   Source      Source name (B1950)
# 12-21 A10   yyyy-mm-dd   First epoch Date of first epoch 
# 24-28 F5.2          yr   tau         Time range between first and last epochs
# 31-33 F3.0         ---   N           Number of stacked epochs
# 37-40 F4.2         mas   Beam        FWHM of circular restoring beam
# 43-49 F7.1      mJy/bm   I_peak      Total intensity peak of image
# 52-56 F5.1      mJy/bm   P_peak      Polarized intensity peak of image
# 60-63 F4.2      mJy/bm   I_rms       rms noise level of I-image
# 67-70 F4.2      mJy/bm   P_rms       rms noise level of P-image
#------------------------------------------------------------------------------
0003-066  2003-02-05   9.74   18   0.93   1242.8   83.0   0.11   0.05
0003+380  2006-03-09   7.42   10   0.73    462.1    3.4   0.06   0.06
0006+061  2011-12-29   1.43    5   0.88    149.6    6.5   0.07   0.07
0007+106  2004-02-11   9.31   13   0.86    869.3    3.0   0.05   0.05
0010+405  2006-04-05   5.22   12   0.72    508.1    3.2   0.06   0.05
0011+189  2013-12-15   2.22    8   0.82    107.9    3.5   0.02   0.02
0012+610  2017-01-03   2.48    6   0.66    214.2    1.0   0.04   0.03
0014+813  2016-09-26   2.75   11   0.67    381.7   17.0   0.03   0.03
0015-054  2009-07-05   4.01    8   0.92    240.6    2.8   0.05   0.04
0016+731  2003-08-28  15.79    8   0.66   1390.7   13.8   0.07   0.07
0019+058  2014-02-14   2.59    7   0.88    281.5    1.0   0.02   0.02
0027+056  2009-05-28   2.15    5   0.88    459.9   10.8   0.07   0.05
0041+341  2017-01-03   2.54    7   0.75     97.8    1.9   0.03   0.03
0044+566  2014-01-25   5.38    9   0.67    149.0   11.2   0.03   0.02
0048-071  2009-08-19   1.51    5   0.93    932.6   19.3   0.06   0.06
0048-097  2003-08-28   8.58   14   0.94    716.4    8.1   0.06   0.06
0055+300  2006-02-12   6.82    6   0.77    374.9    0.5   0.08   0.07
0059+581  2002-11-23  10.66   26   0.67   2249.9   20.4   0.06   0.06
0106+013  2003-03-29  10.18   13   0.90   1678.1   30.6   0.06   0.06
0106+612  2010-03-10   3.15    7   0.66    352.4    4.6   0.05   0.04
0106+678  2009-10-27   9.73    6   0.66    167.4    3.0   0.05   0.04
0109+224  1999-12-27  13.53   23   0.80    574.9   14.6   0.04   0.04
0109+351  2010-10-15   2.32    5   0.74    670.8   10.4   0.06   0.05
0110+318  2009-06-03   4.22    9   0.76    559.3    2.5   0.05   0.04
0111+021  2006-03-09   7.42    7   0.89    341.5    0.4   0.07   0.07
0113-118  2009-12-17   3.65    6   0.94    815.7    4.5   0.05   0.08
0116-219  2009-07-23   2.77    8   0.97    577.7    5.5   0.06   0.05
0118-272  2009-12-26   3.53    5   0.97    207.5   11.0   0.08   0.07
0119+115  2003-03-01   8.27   11   0.85   1427.8   40.8   0.08   0.06
0122-003  2010-09-29   2.41    6   0.90    450.4    6.1   0.05   0.05
0128+554  2016-09-26   1.14    6   0.67     54.4    0.3   0.03   0.04
0130-171  2009-10-27   3.76    7   0.96   1741.3   16.2   0.06   0.06
0133+476  1999-07-24  14.00   24   0.70   3248.3   20.1   0.05   0.06
0134+579  2017-01-03   1.51    6   0.67     51.8    0.5   0.05   0.04
0136+176  2009-05-28   3.07    5   0.82    134.3    2.5   0.06   0.06
0138-097  2014-01-11   5.56   10   0.94    409.8   16.9   0.02   0.03
0141+268  2009-12-26   3.35    6   0.78    216.5    7.3   0.06   0.05
0142-278  2009-12-26   8.97    8   0.97    628.7   17.0   0.05   0.05
0149+218  2006-02-12   5.53    7   0.80    781.5   15.2   0.09   0.08
0149+710  2017-01-28   2.47    7   0.66    109.7    0.4   0.03   0.03
0151+081  2013-12-15   4.45   10   0.87    118.7    5.8   0.02   0.02
0159+723  2014-02-27   2.30    6   0.66    203.3    2.6   0.03   0.02
0200+304  2011-05-26   8.09   12   0.76    322.8    0.3   0.03   0.03
0202+149  2002-10-09  16.72   27   0.84    439.0    0.2   0.04   0.03
0202-172  2009-07-05   4.01    5   0.96   1078.3   18.9   0.06   0.07
0202+319  2003-03-29   7.36    8   0.76   1960.0   26.4   0.08   0.07
0203-120  2014-02-27   2.71    7   0.94    284.3    0.9   0.03   0.02
0208+106  2011-02-27   2.48    7   0.86    886.8   26.4   0.05   0.05
0210+515  2016-09-26   2.81    9   0.69     66.3    0.5   0.03   0.02
0212+735  2000-06-27  10.40   11   0.66   1272.0  118.8   0.06   0.06
0214+083  2010-02-11   8.40   14   0.87    484.0   10.4   0.03   0.03
0215+015  1999-12-27  12.75   18   0.90   1339.3    6.5   0.05   0.06
0219+428  2006-04-05   7.35   20   0.71    480.2   19.7   0.04   0.03
0224+671  2002-11-23  10.68   18   0.66    599.3    3.3   0.04   0.04
0229+131  2010-10-25   2.60    7   0.84   1130.0   29.8   0.05   0.05
0234+285  1997-08-10  14.40   19   0.77   2005.6   33.7   0.07   0.05
0235+164  2002-06-27   6.74   15   0.83   1779.9   11.0   0.07   0.07
0238-084  2003-08-28   8.58   24   0.93    457.1    0.2   0.05   0.04
0238+711  2012-03-27   7.05   14   0.66     94.2    1.9   0.03   0.02
0239+843  2014-05-12   2.18    6   0.67     61.9    0.4   0.03   0.03
0241+622  2006-04-05   6.72   11   0.66    789.4    0.3   0.05   0.05
0250-225  2009-03-25   9.82   12   0.97    410.7    1.7   0.04   0.04
0250+320  2012-03-04   4.25   11   0.76    267.8   12.2   0.03   0.04
0256+075  2008-12-05  10.52    8   0.87    574.2   49.6   0.04   0.06
0300+470  1997-08-10  21.68   34   0.70   1323.2   12.7   0.03   0.03
0301-243  2010-03-10   2.75    6   0.97    141.3    1.1   0.07   0.06
0303+490  2017-01-03   2.54    6   0.69    179.3    3.4   0.03   0.03
0305+039  2006-02-12   3.33    9   0.89    290.1    1.2   0.06   0.06
0306+102  1999-12-27  19.50   15   0.86   1095.2   44.3   0.03   0.04
0309+411  2006-04-28   7.29    8   0.72    695.6    0.7   0.08   0.07
0313+411  2012-03-04   3.87    8   0.72     74.0    0.8   0.06   0.05
0316+413  1999-12-27  19.46   39   0.72   3118.0    3.2   0.38   0.14
0321+340  2010-10-15   8.26   16   0.75    255.2    2.1   0.03   0.03
0329+654  2014-02-27   2.83    7   0.66     47.2    0.2   0.04   0.04
0333+321  2003-03-29  16.05   21   0.76   1279.0    7.7   0.03   0.03
0336-019  2000-08-25  11.68   20   0.91   1688.7   20.7   0.04   0.05
0346+800  2009-08-19   3.89    5   0.66    223.9   19.9   0.06   0.05
0347-211  2009-07-05   4.13    7   0.96    456.3    3.8   0.06   0.05
0355+508  2007-03-02  10.23   10   0.69   7572.9  121.7   0.35   0.23
0400+258  2010-10-15   2.77    6   0.79   1163.0   53.9   0.05   0.06
0403-132  2002-05-31   9.83   15   0.95   1017.3   16.9   0.05   0.05
0414-189  2006-04-05   7.38   12   0.96    777.4   11.5   0.07   0.06
0415+379  2000-06-27  19.06   99   0.73   1510.7    5.7   0.02   0.03
0420-014  1998-05-29  13.69   25   0.91   4750.9   20.4   0.07   0.09
0420+417  2014-01-25   5.52   15   0.72    889.3   35.7   0.02   0.04
0422+004  1999-12-27  12.11   17   0.90    730.7   31.3   0.04   0.05
0429+415  2002-10-09  10.84    7   0.72    176.8   34.1   0.21   0.07
0430+052  1996-01-19  23.50  109   0.88   1263.0    6.4   0.04   0.03
0430+289  2003-08-27   7.14   10   0.77    232.3    1.1   0.09   0.07
0440-003  2006-07-07   5.72    9   0.90    665.3   15.2   0.05   0.05
0446+112  2002-05-31   8.30    9   0.85   1292.0   13.9   0.07   0.07
0451-282  2009-08-19   4.01    6   0.97   1084.9    7.1   0.10   0.07
0454-234  2009-02-25   3.83   13   0.97   1874.0    6.6   0.05   0.06
0454+844  1997-02-09  12.85    5   0.67    149.4    2.1   0.11   0.10
0458-020  2003-03-01   9.95   11   0.91   1168.2    9.3   0.05   0.06
0502+049  2016-09-26   2.81    9   0.88    765.8   12.0   0.04   0.04
0506+056  2009-01-07  10.57   18   0.88    454.8    7.4   0.03   0.03
0507+179  2016-09-26   2.31   10   0.82   2082.0   27.9   0.03   0.05
0509+406  2013-12-15   5.49    7   0.72   1206.3   22.3   0.03   0.04
0518+211  2009-10-27   9.63   17   0.81    260.3    2.1   0.02   0.02
0519+011  2014-11-17   1.99    8   0.90    201.7    5.6   0.02   0.02
0528+134  1996-09-27  22.85   30   0.84   1704.6   26.9   0.03   0.03
0529+075  2002-05-31   9.54   10   0.87    593.7   15.2   0.06   0.06
0529+483  2002-10-09  10.48   16   0.70   1115.7   10.6   0.05   0.05
0536+145  2012-04-29   1.28    5   0.84    594.3    2.2   0.06   0.05
0539-057  2010-08-06   1.39    6   0.92    524.7   11.4   0.05   0.05
0552+398  1997-11-11  17.02   17   0.73   2531.2   25.8   0.12   0.10
0603+476  2014-01-11   5.46   15   0.70    228.6    7.5   0.02   0.02
0605-085  2000-08-25  11.59   15   0.93   1312.9   14.5   0.06   0.07
0605-153  2010-03-10   2.79    6   0.95    160.9    2.8   0.06   0.06
0607-157  1998-01-03  14.09   15   0.95   3912.3   57.6   0.12   0.10
0609+413  2009-12-26   5.47    8   0.72    242.1    1.3   0.04   0.03
0613+570  2011-12-29   7.56   11   0.67    370.2   10.3   0.03   0.03
0615-172  2014-02-27   2.23    5   0.96    127.6    0.2   0.03   0.02
0619+334  2010-09-27   2.60    8   0.75    362.2    3.7   0.05   0.04
0621+446  2011-12-29   4.45    9   0.71    293.6    6.2   0.04   0.03
0627-199  2012-01-02   1.60    6   0.96   1235.9   22.4   0.07   0.07
0636+680  2016-09-26   2.81    9   0.66    164.8    2.5   0.03   0.02
0640+090  2009-08-19   1.93    5   0.86    424.6    6.9   0.06   0.06
0642+449  2003-03-29   7.94   10   0.71   2802.3   23.7   0.06   0.07
0646+600  2011-09-12   7.59    7   0.67    433.6    0.3   0.04   0.04
0648-165  2002-11-23   7.85    7   0.96   2577.8    8.4   0.08   0.09
0650+453  2009-06-25   4.10   10   0.71    482.7    3.2   0.04   0.04
0650+507  2009-07-05   7.20   11   0.69    146.6    2.7   0.04   0.03
0700-197  2014-06-05   2.45    6   0.96   1096.6   28.4   0.06   0.07
0708+506  2014-03-30   2.22    7   0.69    433.9   18.8   0.03   0.03
0710+196  2009-08-19   5.42   10   0.82    214.4    0.3   0.06   0.05
0716+332  2009-02-25   6.31   10   0.75    361.3    2.4   0.04   0.03
0716+714  1997-02-09  16.53   60   0.66   1704.0   34.4   0.02   0.03
0722+145  2009-12-10   6.77   10   0.84    666.3   28.0   0.03   0.04
0723-008  2006-07-07   6.32   11   0.91   1882.3   38.2   0.14   0.06
0727-115  2003-03-01   8.85   17   0.94   5639.3   60.1   0.14   0.11
0730+504  2002-06-15  10.80   13   0.69    563.7    6.3   0.05   0.05
0735+178  1996-01-19  17.20   23   0.82    507.4    4.1   0.05   0.05
0736+017  2003-03-01  10.42   20   0.90   1210.7   13.5   0.06   0.06
0738+313  2001-09-06  17.81   28   0.76    690.8   18.6   0.05   0.03
0738+548  2011-02-27   2.48    6   0.68    484.8    8.3   0.06   0.05
0742+103  2004-02-11   7.51   13   0.86    485.4    0.4   0.05   0.05
0743-006  2010-10-15   2.32    5   0.91    797.7   40.1   0.05   0.05
0745+241  1997-02-09  16.50   10   0.80    670.4   19.0   0.06   0.06
0748+126  2003-02-05   9.38   16   0.85   2941.8   66.7   0.05   0.06
0749+540  2014-05-12   1.82    5   0.68    478.7   29.2   0.03   0.05
0752-116  2014-06-05   5.16    7   0.94    817.4   12.7   0.03   0.05
0754+100  1999-12-27  12.02   20   0.86   1050.7   49.6   0.04   0.05
0804-055  2017-01-03   2.44    6   0.92    109.5    7.8   0.03   0.03
0804+499  1997-06-01  13.37   11   0.69    788.8    2.6   0.06   0.06
0805-077  2002-06-15  10.97   20   0.93   1065.6    4.9   0.04   0.04
0806+524  2011-10-03   7.83   15   0.68     85.9    0.4   0.03   0.02
0808+019  1999-12-27  11.57   12   0.90    727.6   26.7   0.06   0.05
0810+646  2017-01-28   2.41    6   0.66    243.7    6.9   0.04   0.03
0814+425  1997-02-09  16.53   18   0.72    964.7   20.1   0.04   0.04
0815-094  2013-12-15   4.56   10   0.94    119.5    1.1   0.02   0.02
0821+394  2002-05-31  11.01    7   0.73    900.0   25.9   0.06   0.06
0821+621  2004-04-24  13.78    8   0.66    164.0    3.9   0.04   0.03
0823+033  1997-02-09  15.22   18   0.89   1178.9   41.7   0.05   0.05
0823-223  2009-10-27   3.74    6   0.97    717.3   23.6   0.06   0.06
0827+243  2002-05-31  10.53   24   0.79   1162.1   21.6   0.04   0.05
0829+046  1999-12-27  12.11   22   0.88    500.3   18.5   0.05   0.05
0834-201  2006-03-09   4.95    8   0.96   1824.2    6.0   0.08   0.08
0836+182  2016-09-26   2.02    6   0.82     69.5    0.8   0.03   0.03
0836+710  1997-06-01  22.03   28   0.66   1422.2   10.1   0.03   0.04
0837+012  2012-01-02   1.60    6   0.90    336.1    9.3   0.05   0.05
0838+133  1999-08-30  15.22    7   0.85    782.7    3.6   0.05   0.04
0845-068  2014-06-05   4.43    7   0.93    298.1    5.3   0.02   0.03
0846+513  2011-05-26   8.09   16   0.69    282.8    1.5   0.03   0.03
0847-120  2006-02-12   5.36   11   0.94    747.2    6.2   0.06   0.06
0850+581  2004-06-28  15.10    8   0.67    150.2    3.1   0.05   0.05
0851+202  1996-01-19  23.44  104   0.81   3104.9  106.6   0.07   0.05
0854-108  2009-12-26   8.97   11   0.94    424.0   12.7   0.04   0.04
0859-140  2006-02-12   7.44    7   0.95    370.9    4.6   0.05   0.06
0859+210  2014-05-12   2.63    6   0.81    166.9    1.6   0.03   0.03
0903-088  2014-02-27   1.88    5   0.94    207.4    9.8   0.03   0.04
0906+015  2003-03-29  10.40   23   0.90   1303.5   27.6   0.04   0.04
0910-208  2017-01-03   2.54    7   0.96     79.5    0.4   0.03   0.03
0912+297  2014-01-25   2.64    6   0.77     65.1    0.5   0.03   0.02
0916+864  2014-06-05   1.96    5   0.68    253.2    4.6   0.03   0.03
0917+449  2000-06-29  13.12   10   0.71   1529.9   11.0   0.05   0.06
0917+624  1997-06-01  20.89   21   0.66    665.2    6.7   0.04   0.04
0922+316  2016-09-26   1.35    6   0.76    109.1    3.5   0.03   0.03
0923+392  1998-01-03  14.47   26   0.73   5700.6  121.0   0.13   0.13
0925+504  2011-10-03   7.69   18   0.69    440.5   44.9   0.02   0.04
0938-076  2014-07-31   5.01   10   0.93     76.8    1.5   0.03   0.02
0938-133  2011-09-12   1.55    7   0.95    238.1    4.8   0.05   0.05
0939-077  2014-01-11   4.83    7   0.93    321.0   13.2   0.03   0.04
0945+408  2002-10-09  16.68   27   0.72    610.8    4.4   0.03   0.03
0946+006  2009-05-28   9.55   25   0.90    429.9    2.4   0.03   0.03
0953+254  2006-03-09   5.24   10   0.79    731.9   11.9   0.05   0.05
0954+658  1997-04-06  16.26   31   0.66    893.7   31.8   0.04   0.04
0955+476  2002-06-15   9.95   16   0.70    939.0    5.6   0.04   0.04
1011+496  2009-05-02  10.16   12   0.69    112.8    0.9   0.04   0.04
1013+054  2009-06-15   6.99   11   0.88    306.4    2.1   0.04   0.03
1015+359  2006-03-09   5.20    7   0.74    232.5    7.8   0.06   0.06
1027+749  2016-09-26   2.55   12   0.66    289.6    2.1   0.03   0.02
1030+415  2010-09-29   2.83    6   0.72   1434.9   19.6   0.10   0.06
1030+611  2009-06-25   4.04   14   0.66    446.2    7.5   0.04   0.04
1034-293  1999-12-27  13.43    9   0.97   1305.1   24.0   0.06   0.07
1036+054  2002-05-31  10.07   12   0.88   1188.3   25.0   0.06   0.06
1038+064  2002-05-31   9.15    8   0.88   1101.4   13.9   0.07   0.07
1040+244  2011-12-29   4.55   10   0.79    932.5   30.1   0.03   0.04
1044+719  2011-08-15   1.49    6   0.66   1272.2   30.9   0.06   0.05
1045-188  2002-06-15  10.61   11   0.96   1228.6   14.3   0.07   0.07
1055+018  1999-10-16  18.62   19   0.90   3980.6  108.8   0.10   0.08
1055+567  2009-08-19   9.96   12   0.67    125.3    1.5   0.03   0.03
1101+384  1997-08-15  16.02   33   0.73    349.3    1.3   0.03   0.03
1118-056  2009-03-25   9.63   12   0.92    305.5    7.5   0.04   0.03
1118+073  2014-01-11   5.52    9   0.87    107.7    0.8   0.02   0.02
1124-186  2003-03-01   8.12   13   0.96   1710.2   14.2   0.06   0.06
1127-145  1998-01-03  15.41   18   0.95   1460.5   15.3   0.06   0.07
1128-047  2006-02-12   3.51   10   0.92    427.2    0.3   0.06   0.06
1128+385  2010-10-15   2.32    6   0.73   1127.9   32.5   0.07   0.08
1133+704  2014-05-12   2.63    7   0.66    117.2    2.0   0.03   0.02
1139+160  2014-03-30   4.07    7   0.83    128.5    5.1   0.02   0.02
1142+198  2016-09-26   2.55    9   0.82    108.3    0.8   0.03   0.02
1144+402  2002-05-31  11.20    7   0.73   1114.4   16.9   0.06   0.06
1145-071  2011-12-29   1.62    6   0.93    446.4   18.5   0.05   0.06
1147+245  1997-02-09  21.13    8   0.79    389.7    8.3   0.06   0.05
1148-001  2006-07-07   4.30    6   0.90    269.5    4.7   0.18   0.10
1150+497  2008-05-30   5.15   14   0.69    859.9   13.0   0.04   0.03
1150+812  1997-06-01  22.07   26   0.67    665.3    5.2   0.03   0.03
1151+408  2016-09-26   1.78    6   0.72    136.7   11.9   0.04   0.03
1156+295  1996-12-23  15.90   31   0.77   1479.8    3.1   0.05   0.04
1157-215  2010-10-15   2.55    5   0.97    226.0    0.9   0.07   0.06
1200+608  2014-06-05   3.66    6   0.67     95.7    0.9   0.03   0.02
1202-262  2011-02-27   2.45    6   0.97    538.9   23.4   0.06   0.07
1206+416  2014-05-12   4.40    8   0.72    112.8    1.5   0.03   0.02
1213-172  2002-06-15   9.25   10   0.96   1183.2   12.6   0.06   0.07
1215+303  1999-12-27  19.56   13   0.77    271.9    1.7   0.03   0.03
1219+044  2002-06-15  16.51   12   0.89    864.3    5.7   0.06   0.05
1219+285  1997-04-06  16.32   18   0.78    229.2    0.8   0.05   0.05
1222+216  1996-05-27  23.05   48   0.81   1261.5   38.2   0.03   0.03
1224-132  2014-03-30   5.05    7   0.95    181.9   10.6   0.03   0.03
1226+023  1996-01-19  23.24   74   0.89   5769.0   56.1   0.41   0.24
1227+255  2016-11-06   2.60    9   0.79    355.9   17.1   0.03   0.03
1228+126  2000-04-07  14.88   19   0.85   1201.7    0.8   0.04   0.05
1236+049  2009-01-30   3.98   11   0.88    645.2    2.8   0.04   0.04
1236+077  2014-05-12   2.47    8   0.87    854.4   63.6   0.03   0.06
1243-072  2006-04-05   4.48    9   0.93    938.5    7.4   0.06   0.06
1244-255  2009-01-30   4.53   11   0.97    811.3    2.9   0.05   0.05
1246+586  2009-10-27   6.22    8   0.67     88.3    0.5   0.05   0.04
1250+532  2009-12-26   8.64   13   0.68    215.4    3.5   0.03   0.02
1253-055  1996-01-19  23.44   79   0.92  13036.2  512.3   0.16   0.22
1300+248  2010-11-13   4.01    8   0.79    196.2    0.7   0.04   0.03
1302-102  2006-03-09   6.40   13   0.94    497.8    2.2   0.05   0.04
1307+121  1999-12-27  19.60   13   0.85    388.1   35.3   0.03   0.04
1308+326  1996-01-19  23.54   64   0.76   1572.7    6.8   0.03   0.03
1310+487  2009-12-26   7.00   12   0.70    148.6    4.3   0.03   0.03
1318+225  2012-12-10   3.94    8   0.80    315.9    4.2   0.03   0.02
1324+224  2002-10-09   5.83   10   0.80   1235.4   13.9   0.10   0.06
1329-049  2009-07-05   4.10    9   0.92   1199.2   14.2   0.05   0.18
1331+170  2003-08-27   7.14   10   0.83    262.8    0.5   0.07   0.06
1334-127  1997-02-09  15.95   23   0.95   4375.6   56.4   0.09   0.13
1341-171  2009-06-25   9.57   15   0.96    351.3    2.3   0.03   0.03
1343+451  2009-10-27   3.29   11   0.71    680.1   13.1   0.04   0.04
1345+125  2001-01-04  12.57    5   0.85    244.6    3.1   0.07   0.07
1348+308  2010-11-04   2.68    7   0.77    171.2    3.3   0.06   0.05
1402+044  2013-12-15   2.43    7   0.88    383.2    2.5   0.03   0.03
1404+286  1999-08-30  12.29    8   0.77    432.3    0.5   0.09   0.08
1406-076  2002-06-27  10.76   18   0.93    903.2    7.6   0.05   0.05
1413+135  1999-01-09  12.38   12   0.84    795.3    0.5   0.06   0.07
1417+385  2002-06-15  11.07   13   0.73    779.1    7.0   0.05   0.05
1418-110  2016-09-26   2.81    6   0.94    102.5    2.1   0.03   0.03
1418+546  1997-02-09  16.31   23   0.68    591.3   13.8   0.04   0.04
1420+326  2014-02-08   5.48    8   0.76    146.1    2.3   0.05   0.05
1424+240  2009-05-02   7.09   11   0.80    181.0    3.9   0.04   0.07
1435+638  2010-07-12   2.72    5   0.66    807.6   24.8   0.05   0.05
1441+252  2014-03-30   2.47    7   0.79    477.7   14.1   0.02   0.03
1458+718  2003-08-28   9.90    9   0.66    287.8    3.9   0.05   0.06
1502+036  2010-10-15   8.07   14   0.89    448.9    2.8   0.04   0.04
1502+106  2003-03-29   8.38   19   0.86   1134.5    5.0   0.06   0.07
1504-166  2003-02-05   7.72    7   0.96    757.7    4.6   0.08   0.09
1509+054  2006-04-05  12.70    8   0.88    349.2    0.4   0.08   0.07
1510-089  1996-01-19  17.59   69   0.94   2337.5   10.8   0.05   0.04
1514+004  2006-04-05   7.35    9   0.90    585.6    1.1   0.05   0.06
1514+197  1999-12-27  13.62    7   0.82    715.7   21.5   0.06   0.06
1514-241  1999-12-27  12.41   20   0.97   1171.4    5.7   0.05   0.04
1515-273  2017-01-28   2.47    6   0.97    115.4    0.6   0.03   0.05
1519-273  2009-12-26   3.65    6   0.97    853.8   14.8   0.07   0.07
1520+319  2009-05-02   3.00   14   0.76    325.1    2.1   0.04   0.05
1529-131  2011-09-12   1.64    6   0.95    407.5    4.7   0.06   0.05
1532+016  2006-03-09   4.46    9   0.90    602.3    5.7   0.07   0.09
1537+279  2014-02-27   2.72    6   0.78    211.7    1.1   0.02   0.02
1538+149  1997-02-09  14.65   11   0.84    700.5   57.2   0.06   0.06
1541+050  2017-01-03   2.58    7   0.88    125.1    0.8   0.03   0.03
1542+616  2010-11-29   8.14   10   0.66    142.5    4.7   0.03   0.03
1546+027  2003-03-29  16.35   33   0.89   2156.6   26.5   0.07   0.04
1548+056  2000-08-25  11.83   11   0.88   1147.4   58.3   0.09   0.08
1549+089  2014-05-12   2.47    7   0.86     79.1    2.3   0.03   0.02
1550+582  2016-09-26   1.78    6   0.67    194.6    0.4   0.03   0.03
1551+130  2009-06-03  10.17   22   0.85    297.1    4.4   0.05   0.02
1553+113  2009-06-15   9.60   19   0.85    160.7    1.3   0.03   0.02
1557+565  2014-03-30   2.22    5   0.67    119.3    4.3   0.03   0.02
1602+576  2016-09-26   2.31    7   0.67    117.2    1.2   0.03   0.03
1603+573  2017-01-03   2.48    8   0.67    537.8   10.3   0.03   0.03
1604+159  2009-08-19   4.01    6   0.83    338.7   13.2   0.05   0.05
1606+106  2002-11-23   7.63   12   0.86   1182.0   15.9   0.06   0.06
1611+343  1997-05-26  15.19   25   0.75   2405.7   21.7   0.04   0.05
1617+229  2009-07-23   1.58    5   0.80    344.2    3.2   0.05   0.05
1622-253  2009-10-27   2.42   10   0.97   1746.8   28.7   0.08   0.10
1622-297  2008-07-30   4.84    7   0.97   1213.5    9.5   0.08   0.12
1623+569  2017-01-03   1.85    5   0.67    110.3    2.4   0.04   0.03
1633+382  1997-08-10  21.98   43   0.73   2370.7   11.5   0.03   0.04
1636+473  2010-08-27   2.96    6   0.70    797.2    6.3   0.05   0.05
1637+574  2002-05-31  17.04   30   0.67   1203.1   17.0   0.03   0.03
1637+826  2006-03-09   7.42   10   0.67    489.9    0.3   0.05   0.05
1638+118  2013-12-15   2.58    7   0.85    106.5    0.3   0.02   0.02
1638+398  1998-08-03  16.87   27   0.73   1020.3   13.2   0.05   0.04
1641+399  1997-05-26  22.15   51   0.73   3313.2   64.4   0.05   0.03
1642+690  1997-06-01  14.62    8   0.66   1870.3   21.8   0.06   0.07
1652+398  1997-02-09  21.30   19   0.73    496.3    3.5   0.04   0.05
1655+077  2000-08-25  12.93   15   0.87   1398.5   56.3   0.05   0.05
1656+482  2010-08-06   2.34    5   0.70    427.9    8.1   0.05   0.05
1700+685  2009-05-02   4.23   12   0.66    350.7    2.9   0.04   0.03
1708+433  2010-11-04   2.74    7   0.71    425.8    4.7   0.06   0.04
1716+686  2012-02-06   7.35   18   0.66    279.8    3.5   0.02   0.02
1717+178  1999-12-27  19.50   21   0.82    539.8   37.2   0.02   0.03
1722+401  2009-07-23   2.45    5   0.73    495.6    0.3   0.06   0.05
1725+044  2003-08-27   9.69   15   0.88    633.3    5.7   0.05   0.04
1725+123  2014-02-27   5.39    9   0.85    653.7   26.8   0.02   0.04
1726+455  2002-05-31  11.20    9   0.70    975.8   20.4   0.07   0.10
1727+502  2011-10-03   7.73    9   0.69     81.3    0.4   0.07   0.06
1730-130  1998-01-03  21.58   36   0.95   2960.7   31.0   0.07   0.06
1732+389  1997-02-09  14.99    8   0.73    747.2    5.6   0.06   0.06
1738+476  2014-03-30   2.59    8   0.70    485.5   14.0   0.02   0.03
1738+499  2009-08-19   2.02    5   0.69    537.8   10.1   0.06   0.05
1739+522  2000-01-02  10.48   12   0.68    933.8   12.2   0.06   0.06
1741-038  2003-03-01   5.73    7   0.92   4554.6   68.4   0.24   0.23
1741+196  2014-03-30   4.52    7   0.82    105.3    1.0   0.03   0.02
1742-078  2014-05-12   5.23    8   0.93    814.1   30.6   0.05   0.06
1749+096  1996-01-19  20.66   40   0.86   3453.1   38.2   0.05   0.06
1749+701  1997-02-09  22.38   15   0.66    400.3   20.0   0.04   0.04
1751+288  2002-06-15   9.20    7   0.77   1480.9    7.4   0.07   0.08
1754+155  2016-09-26   2.81   10   0.83    233.9   14.6   0.03   0.02
1758+388  2003-05-09   8.19    8   0.73    985.3   17.9   0.06   0.06
1800+440  2003-03-29  10.40   13   0.71    858.5    8.4   0.05   0.05
1803+784  1997-04-06  15.65   21   0.66   1800.4   42.5   0.04   0.04
1807+698  1997-02-09  14.84   14   0.66    754.8    3.7   0.05   0.04
1811+062  2013-12-15   5.63    8   0.88    340.8    4.4   0.03   0.03
1823+568  1997-08-10  14.63   26   0.67   1077.1   76.2   0.05   0.05
1827+062  2009-10-27   3.70    7   0.88    699.5    2.9   0.05   0.05
1827+133  2014-01-11   2.85    7   0.84     77.6    0.3   0.03   0.02
1828+487  2003-03-29  16.31   27   0.69   1357.0   21.6   0.04   0.04
1833+326  2016-09-26   2.02    8   0.76    102.5    0.2   0.03   0.02
1842+681  2010-10-25   5.79   10   0.66    423.3    3.7   0.03   0.03
1845+797  2003-01-06   8.52   13   0.66    336.7    0.2   0.05   0.04
1846+322  2009-01-30   3.86   11   0.76    550.8    3.7   0.04   0.04
1846+326  2016-09-26   2.02    8   0.76    403.6    6.2   0.03   0.03
1849+670  2003-06-15   8.03   14   0.66   1756.1   12.6   0.05   0.05
1851+488  2011-08-15   2.02    7   0.69    345.3    3.9   0.06   0.05
1856+737  2017-01-03   2.48    7   0.66    279.5    1.9   0.03   0.03
1901+319  1998-06-30  12.66   13   0.76    416.9    7.0   0.05   0.05
1902+556  2010-11-20   5.17    7   0.67     86.5    2.5   0.04   0.04
1908-201  2006-03-09   4.99    9   0.96   1891.4   25.9   0.08   0.07
1914-194  2009-12-26   5.98    8   0.96    188.8    1.8   0.04   0.03
1920-211  2009-06-15   4.07    7   0.96   1265.0    7.7   0.06   0.07
1921-293  2010-03-10   2.92    6   0.97  10259.1  453.2   0.59   0.62
1923+123  2016-09-26   2.81    9   0.85    231.8    0.9   0.03   0.02
1923+210  2008-08-06   5.01    7   0.81    999.2   26.5   0.06   0.05
1926+611  2014-05-12   2.51    7   0.66    650.0   21.6   0.03   0.03
1928+738  1996-01-19  23.44   51   0.66   2161.9    7.9   0.03   0.02
1936-155  2002-05-31   8.33    7   0.95    645.2    8.5   0.08   0.08
1944+838  2013-12-15   3.03    6   0.67    199.3    2.0   0.03   0.02
1951-115  2009-12-26   2.95   10   0.94    716.3    4.6   0.05   0.04
1954+513  2010-10-15   6.08   11   0.69    695.2   25.4   0.03   0.03
1957+405  2002-11-23   8.86    9   0.72    520.5    0.4   0.07   0.06
1958-179  2002-05-31   8.57   15   0.96   1847.7   19.6   0.05   0.07
1959+650  2008-05-30   1.15    5   0.66    140.3    3.3   0.07   0.06
2005+403  2000-06-27  11.52   16   0.72   1503.7   34.1   0.05   0.05
2007+777  1996-01-19  23.44   16   0.66    589.0   17.4   0.06   0.05
2008-159  2003-06-15   7.83    8   0.95   1961.8    2.6   0.12   0.12
2010+463  2014-02-14   2.75   11   0.70    282.4    4.7   0.02   0.02
2012-017  2017-04-22   2.24    6   0.91    229.7   12.3   0.04   0.03
2013-092  2017-05-25   1.56    6   0.94     47.2    0.5   0.07   0.06
2013+163  2016-09-26   2.71    7   0.83    390.2    4.8   0.03   0.03
2013+370  2008-05-30   4.07    6   0.74   2893.7   26.1   0.15   0.09
2021+317  2003-02-05  10.48   15   0.76    504.9    9.6   0.06   0.06
2021+614  2000-06-27  19.10   12   0.66    967.2    0.4   0.05   0.05
2022-077  2006-04-05   6.72   14   0.93    884.6   15.7   0.04   0.05
2022+171  2017-01-03   2.04    5   0.83    650.8    9.1   0.04   0.04
2023+760  2017-11-18   1.71    5   0.66    529.2   10.6   0.04   0.04
2027-065  2017-06-17   2.13    6   0.93    126.5    2.1   0.03   0.03
2028+492  2014-03-30   1.82    5   0.69    117.3    1.1   0.03   0.02
2029+121  2010-10-15   2.79    7   0.85   1360.2   32.1   0.05   0.05
2031+216  2017-05-25   2.09    5   0.81    200.0    0.2   0.04   0.03
2032+107  1999-12-27  13.57    6   0.86    268.3    0.9   0.07   0.06
2037+511  2002-10-09  10.34   11   0.69   2027.2   24.0   0.06   0.06
2043+749  2016-09-26   2.55    7   0.66    182.7    0.2   0.03   0.02
2047+039  2014-02-27   2.38    6   0.89    347.2   22.0   0.03   0.04
2047+098  2003-08-27   9.46    6   0.86    444.4    0.4   0.08   0.07
2100+468  2014-02-27   2.23    6   0.70    113.4    1.2   0.03   0.02
2113+293  2006-02-12   5.06    5   0.77    513.5   11.2   0.08   0.07
2115+000  2017-05-25   2.15    5   0.90    163.7    0.9   0.04   0.03
2121+053  2003-03-29  16.35   27   0.88   1598.7   36.2   0.03   0.04
2128-123  2003-05-09  10.07   14   0.94    945.9   15.4   0.06   0.06
2131-021  1997-02-09  15.29   16   0.91   1480.5   91.3   0.09   0.09
2134+004  1998-01-03  13.51   22   0.90   1887.3   71.6   0.19   0.14
2136+141  2002-11-23   7.81   10   0.84   1759.4   68.2   0.06   0.07
2141+175  2006-03-09   6.05   14   0.82    779.4    3.6   0.05   0.06
2144+092  2009-06-25   3.26    5   0.86    721.8   15.0   0.06   0.06
2145+067  2003-03-01  10.18   11   0.87   4726.5   51.8   0.13   0.14
2150+173  2016-09-26   2.75    7   0.82    396.7    5.5   0.03   0.03
2155-152  1997-02-09  22.48   35   0.95   1312.0   25.4   0.04   0.06
2155+312  2009-12-26   2.18    6   0.76    750.8   18.3   0.05   0.05
2157+102  2014-03-30   2.20    6   0.86    207.7   10.5   0.03   0.03
2157+213  2017-01-03   2.44    5   0.81    105.6    2.0   0.03   0.03
2159+505  2017-04-22   2.18    6   0.69    762.7    5.7   0.04   0.04
2200+420  1997-04-06  22.29  139   0.72   2641.1  116.8   0.03   0.03
2201+171  2003-06-15   8.79   14   0.83   1168.7   21.9   0.05   0.05
2201+315  2002-11-23  16.55   33   0.76   1624.7   15.3   0.03   0.04
2209+236  2003-03-01   9.82   11   0.80   1019.0   28.2   0.06   0.05
2210+277  2017-01-03   2.28    5   0.78     62.3    1.9   0.04   0.04
2216-038  2002-05-31  11.01   12   0.92   1436.6   27.6   0.06   0.06
2216+178  2013-12-15   2.58    7   0.82    271.6    1.0   0.03   0.02
2223-052  1999-07-24  13.86   21   0.92   4473.3   34.1   0.12   0.11
2223+210  2010-10-15   2.32    5   0.81    914.3    8.9   0.06   0.12
2227-088  2003-03-29   9.50   13   0.93   1913.6   12.3   0.06   0.06
2230+114  1998-08-03  15.77   28   0.85   2224.5   22.4   0.10   0.06
2233-148  2009-12-26   6.72    8   0.95    649.9   29.3   0.06   0.07
2234+282  2009-12-26   7.41   17   0.77   1022.8    9.2   0.03   0.03
2241+406  2011-08-26   1.96    6   0.72    284.0    1.8   0.06   0.04
2243-123  2002-10-09   8.99    9   0.94   1389.5   38.0   0.07   0.08
2247-283  2009-06-03   3.83   11   0.97    493.3   12.0   0.04   0.04
2251+158  1998-01-03  20.85   59   0.83   8229.3  109.3   0.13   0.15
2254+074  1997-02-09  16.05    9   0.87    374.4    8.7   0.07   0.06
2255-282  2009-12-26   3.59    7   0.97   3449.3   89.4   0.31   0.14
2258-022  2016-09-26   2.22    7   0.91   1149.9   36.2   0.04   0.04
2308+341  2009-08-19   3.95    7   0.75    655.2   14.8   0.05   0.05
2319+317  2010-11-20   2.22   10   0.76    299.1    5.0   0.04   0.04
2320-035  2006-04-05   6.72   11   0.92    965.0    4.7   0.06   0.06
2325+093  2009-01-30   4.50    6   0.86   1470.9    8.4   0.06   0.05
2331+073  2002-06-15  10.71   14   0.87    842.2   20.7   0.05   0.05
2342-161  2009-07-23   3.42   12   0.95    776.0   20.1   0.04   0.04
2344+514  2008-05-30  11.14   13   0.69     98.0    0.5   0.07   0.06
2345-167  2002-10-09  10.87   25   0.96   1376.8   35.0   0.06   0.07
2351+456  2002-05-31  17.14   18   0.70    522.7    5.8   0.04   0.04
2353+816  2011-12-29   4.07    7   0.67    418.4    4.2   0.04   0.03
2356+196  2003-08-27   9.96   11   0.81    249.8    3.1   0.07   0.06

